Complexity Bounds on Quantum Search Algorithms in finite-dimensional Networks

We establish a lower bound concerning the computational complexity of Grover's algorithms on fractal networks. This bound provides general predictions for the quantum advantage gained for searching unstructured lists. It yields a fundamental criterion, derived from quantum transport properties, for the improvement a quantum search algorithm achieves over the corresponding classical search in a network based solely on its spectral dimension, $d_{s}$. Our analysis employs recent advances in the interpretation of the venerable real-space renormalization group (RG) as applied to quantum walks. It clarifies the competition between Grover's abstract algorithm, i.e., a rotation in Hilbert space, and quantum transport in an actual geometry. The latter is characterized in terms of the quantum walk dimension $d_{w}^{Q}$ and the spatial (fractal) dimension $d_{f}$ that is summarized simply by the spectral dimension of the network. The analysis simultaneously determines the optimal time for a quantum measurement and the probability for successfully pin-pointing a marked element in the network. The RG further encompasses an optimization scheme devised by Tulsi that allows to tune this probability to certainty, leaving quantum transport as the only limiting process. It considers entire families of problems to be studied, thereby establishing large universality classes for quantum search, which we verify with extensive simulations. The methods we develop could point the way towards systematic studies of universality classes in computational complexity to enable modification and control of search behavior.

==> DSG2SearchAlldisplay.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    813009,      19857]
NotebookOptionsPosition[    783451,      19452]
NotebookOutlinePosition[    783899,      19471]
CellTagsIndexPosition[    783856,      19468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Determining the Efficiency of Quantum Search Algorithms with the \
Renormalization Group",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 "\n\nby: ",
 StyleBox["Stefan Boettcher and Shanshan Li (Emory University), Tharso \
Fernandes and Renato Portugal (LNCC)\n",
  FontSize->16,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{
  3.70258332585119*^9, {3.702583947166259*^9, 3.702583952388856*^9}, {
   3.70258404718264*^9, 3.7025840539257307`*^9}, {3.702595946533963*^9, 
   3.7025959474526*^9}, {3.702654262705147*^9, 3.702654264565673*^9}, {
   3.70293882532304*^9, 3.702938842621578*^9}, {3.711811982839078*^9, 
   3.711812029566824*^9}},ExpressionUUID->"176dbe45-cba8-495e-8d9d-\
ce38e03e2a6f"],

Cell[TextData[{
 StyleBox["Abstract:",
  FontWeight->"Bold",
  FontVariations->{"Underline"->True}],
 " We introduce a new framework to analyze quantum algorithms with the \
renormalization group (RG). To this end, we present a detailed analysis of \
the real-space RG for Grover search with a discrete-time quantum walk on the \
fractal network called Dual Sierpinski Gasket (DSG). We analyze the amplitude \
of a quantum walker to be found at it the sough-after site, here chosen to be \
w=0."
}], "Text",
 CellChangeTimes->{{3.7025840617169027`*^9, 3.702584094842228*^9}, {
  3.7025841571444607`*^9, 3.702584212798506*^9}, {3.711798921965775*^9, 
  3.711798982612994*^9}},ExpressionUUID->"a49cfd04-40de-43e2-accd-\
c21e296a17a2"],

Cell[TextData[{
 "Throughout, we need the generalized 2x2 Hadamard coin G. It is both, \
unitary (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["G", "\[Dagger]"], TraditionalForm]],ExpressionUUID->
  "230ddb1a-fb67-48ce-8198-1df43f257ead"],
 ".G=\[DoubleStruckCapitalI]) and reflective (G.G=\[DoubleStruckCapitalI]):"
}], "Text",
 CellChangeTimes->{{3.6965343895608273`*^9, 3.6965344272859297`*^9}, {
  3.702303000503927*^9, 3.702303026770403*^9}, {3.702463351301694*^9, 
  3.702463354909869*^9}, {3.702584246945513*^9, 3.702584287924572*^9}, {
  3.702584328294331*^9, 3.7025843396381807`*^9}, {3.702584417732202*^9, 
  3.702584424835163*^9}, {3.702584519874531*^9, 3.7025845354233627`*^9}, {
  3.702584617270824*^9, 3.702584663869351*^9}, {3.702586907674036*^9, 
  3.702586909711488*^9}, {3.702938965709188*^9, 3.7029389757146378`*^9}, {
  3.711798998874815*^9, 
  3.7117990012183857`*^9}},ExpressionUUID->"29f4f1bc-6735-4f38-afec-\
1963a5be3e7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   FormBox["GroverCoin",
    TraditionalForm], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Eta]", "]"}], ",", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Eta]", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     FormBox["GroverCoin",
      TraditionalForm], "]"}], ".", 
    FormBox["GroverCoin",
     TraditionalForm]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FormBox["GroverCoin",
     TraditionalForm], ".", 
    FormBox["GroverCoin",
     TraditionalForm]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5485853143430853`*^9, 3.548585342732383*^9}, {
   3.548585908349862*^9, 3.548585908792947*^9}, {3.54858609779373*^9, 
   3.548586105783596*^9}, {3.548861977430829*^9, 3.548861979127335*^9}, {
   3.549115985400111*^9, 3.549116046517033*^9}, {3.5491161188671017`*^9, 
   3.5491161330929527`*^9}, {3.5491213051438932`*^9, 3.549121340628627*^9}, {
   3.5491213724858017`*^9, 3.5491213845970373`*^9}, {3.702303073577343*^9, 
   3.7023031112309933`*^9}, 3.702303142953122*^9, {3.7023032439264317`*^9, 
   3.702303249804264*^9}, {3.7024634992103863`*^9, 3.7024635202577963`*^9}, {
   3.702463565529955*^9, 3.7024635655368156`*^9}, {3.702584293264361*^9, 
   3.702584303460298*^9}, {3.7025849471339684`*^9, 3.702584947147347*^9}, {
   3.702586699676457*^9, 3.702586734466373*^9}, {3.702938887849353*^9, 
   3.70293895725168*^9}, {3.702939002805501*^9, 3.702939004346714*^9}, {
   3.702939060501021*^9, 3.702939073138888*^9}, {3.703807345424036*^9, 
   3.703807345434566*^9}},ExpressionUUID->"e109b6b3-2fb7-420b-b1c7-\
2e3a146d25ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Sin", "[", "\[Eta]", "]"}], 
      RowBox[{"Cos", "[", "\[Eta]", "]"}]},
     {
      RowBox[{"Cos", "[", "\[Eta]", "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.548494993547059*^9, 3.548495490835052*^9, 3.5485013563812037`*^9, 
   3.548516942438789*^9, 3.548518331331912*^9, 3.548518450351706*^9, 
   3.548518944404045*^9, 3.548519857772111*^9, 3.548520587765456*^9, 
   3.548539745696899*^9, 3.548585601784465*^9, {3.54858590969458*^9, 
   3.5485859220670223`*^9}, {3.5485861109021873`*^9, 3.5485861280712557`*^9}, 
   3.548861047739676*^9, 3.548861180685231*^9, 3.548861270573154*^9, 
   3.5488615992930307`*^9, 3.548861987960869*^9, 3.548862916990921*^9, 
   3.548863335157422*^9, 3.548975717219673*^9, 3.548976728440164*^9, 
   3.548977978203046*^9, 3.549107651093233*^9, 3.549107891841545*^9, 
   3.549108308053759*^9, 3.549108347989511*^9, 3.549108401322378*^9, {
   3.54911609410026*^9, 3.549116133725354*^9}, {3.5491213747851677`*^9, 
   3.5491213854497137`*^9}, 3.5491221104841413`*^9, 3.549122407199552*^9, 
   3.5491304661048613`*^9, 3.549131267973798*^9, 3.5491313812313213`*^9, {
   3.5491360894653597`*^9, 3.549136113785899*^9}, 3.5491374966753883`*^9, 
   3.5491381023303633`*^9, 3.5493021734628887`*^9, 3.549323007714398*^9, 
   3.549323420950564*^9, 3.549324960997643*^9, 3.549386840689555*^9, 
   3.549387681580543*^9, 3.5494675257134733`*^9, 3.549708135418538*^9, 
   3.549759442566689*^9, 3.549759501845057*^9, 3.550154969569714*^9, 
   3.5501552904440327`*^9, 3.5506883701846237`*^9, 3.551089617197356*^9, 
   3.551092196831791*^9, 3.551292284450502*^9, 3.551611493557863*^9, 
   3.5516149153820953`*^9, 3.551615925027874*^9, 3.552132119384207*^9, 
   3.586712791051738*^9, 3.587391208610203*^9, 3.5874033175564547`*^9, 
   3.5890594690885563`*^9, 3.589059649043084*^9, 3.647255879437509*^9, 
   3.647258456718774*^9, 3.647259128769391*^9, 3.647260144638422*^9, 
   3.648404647178515*^9, 3.648979625115594*^9, 3.698487656964016*^9, 
   3.698500699646068*^9, 3.698501049864336*^9, {3.699089300850623*^9, 
   3.699089324125909*^9}, 3.7019590013605213`*^9, {3.702303084687395*^9, 
   3.7023031122090282`*^9}, 3.7023031445016212`*^9, 3.702303250164072*^9, 
   3.702303609769499*^9, 3.70230436360415*^9, 3.702313679121286*^9, 
   3.702405926682081*^9, 3.7024633423197393`*^9, 3.702463521433877*^9, 
   3.70246359532117*^9, 3.702464583353035*^9, 3.702474626031052*^9, 
   3.7024815015176487`*^9, 3.7025022360497026`*^9, 3.7025707145557203`*^9, 
   3.7025843053468533`*^9, 3.702586675444151*^9, 3.702586738659573*^9, 
   3.702586905678121*^9, 3.70259009466569*^9, 3.702654675973927*^9, 
   3.702655150967143*^9, {3.702655450014485*^9, 3.702655465435877*^9}, 
   3.702658409769957*^9, 3.7029389867261963`*^9, {3.702939050817423*^9, 
   3.702939074223761*^9}, {3.702944781168067*^9, 3.702944783705544*^9}, 
   3.702945572122061*^9, 3.7038046938274517`*^9, 3.703806968252491*^9, 
   3.703807357194989*^9, 3.705836176289867*^9, 3.706310822854995*^9, 
   3.706311176188335*^9, 3.70631133971131*^9, 3.7063116574404287`*^9, 
   3.7063427930866613`*^9, 3.706957938640588*^9, 
   3.711799036839006*^9},ExpressionUUID->"d8a2a559-8086-4078-b5e2-\
bc9699f11553"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.548494993547059*^9, 3.548495490835052*^9, 3.5485013563812037`*^9, 
   3.548516942438789*^9, 3.548518331331912*^9, 3.548518450351706*^9, 
   3.548518944404045*^9, 3.548519857772111*^9, 3.548520587765456*^9, 
   3.548539745696899*^9, 3.548585601784465*^9, {3.54858590969458*^9, 
   3.5485859220670223`*^9}, {3.5485861109021873`*^9, 3.5485861280712557`*^9}, 
   3.548861047739676*^9, 3.548861180685231*^9, 3.548861270573154*^9, 
   3.5488615992930307`*^9, 3.548861987960869*^9, 3.548862916990921*^9, 
   3.548863335157422*^9, 3.548975717219673*^9, 3.548976728440164*^9, 
   3.548977978203046*^9, 3.549107651093233*^9, 3.549107891841545*^9, 
   3.549108308053759*^9, 3.549108347989511*^9, 3.549108401322378*^9, {
   3.54911609410026*^9, 3.549116133725354*^9}, {3.5491213747851677`*^9, 
   3.5491213854497137`*^9}, 3.5491221104841413`*^9, 3.549122407199552*^9, 
   3.5491304661048613`*^9, 3.549131267973798*^9, 3.5491313812313213`*^9, {
   3.5491360894653597`*^9, 3.549136113785899*^9}, 3.5491374966753883`*^9, 
   3.5491381023303633`*^9, 3.5493021734628887`*^9, 3.549323007714398*^9, 
   3.549323420950564*^9, 3.549324960997643*^9, 3.549386840689555*^9, 
   3.549387681580543*^9, 3.5494675257134733`*^9, 3.549708135418538*^9, 
   3.549759442566689*^9, 3.549759501845057*^9, 3.550154969569714*^9, 
   3.5501552904440327`*^9, 3.5506883701846237`*^9, 3.551089617197356*^9, 
   3.551092196831791*^9, 3.551292284450502*^9, 3.551611493557863*^9, 
   3.5516149153820953`*^9, 3.551615925027874*^9, 3.552132119384207*^9, 
   3.586712791051738*^9, 3.587391208610203*^9, 3.5874033175564547`*^9, 
   3.5890594690885563`*^9, 3.589059649043084*^9, 3.647255879437509*^9, 
   3.647258456718774*^9, 3.647259128769391*^9, 3.647260144638422*^9, 
   3.648404647178515*^9, 3.648979625115594*^9, 3.698487656964016*^9, 
   3.698500699646068*^9, 3.698501049864336*^9, {3.699089300850623*^9, 
   3.699089324125909*^9}, 3.7019590013605213`*^9, {3.702303084687395*^9, 
   3.7023031122090282`*^9}, 3.7023031445016212`*^9, 3.702303250164072*^9, 
   3.702303609769499*^9, 3.70230436360415*^9, 3.702313679121286*^9, 
   3.702405926682081*^9, 3.7024633423197393`*^9, 3.702463521433877*^9, 
   3.70246359532117*^9, 3.702464583353035*^9, 3.702474626031052*^9, 
   3.7024815015176487`*^9, 3.7025022360497026`*^9, 3.7025707145557203`*^9, 
   3.7025843053468533`*^9, 3.702586675444151*^9, 3.702586738659573*^9, 
   3.702586905678121*^9, 3.70259009466569*^9, 3.702654675973927*^9, 
   3.702655150967143*^9, {3.702655450014485*^9, 3.702655465435877*^9}, 
   3.702658409769957*^9, 3.7029389867261963`*^9, {3.702939050817423*^9, 
   3.702939074223761*^9}, {3.702944781168067*^9, 3.702944783705544*^9}, 
   3.702945572122061*^9, 3.7038046938274517`*^9, 3.703806968252491*^9, 
   3.703807357194989*^9, 3.705836176289867*^9, 3.706310822854995*^9, 
   3.706311176188335*^9, 3.70631133971131*^9, 3.7063116574404287`*^9, 
   3.7063427930866613`*^9, 3.706957938640588*^9, 
   3.7117990368545437`*^9},ExpressionUUID->"44d4b25b-edbd-4115-ad65-\
b9e26d990731"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.548494993547059*^9, 3.548495490835052*^9, 3.5485013563812037`*^9, 
   3.548516942438789*^9, 3.548518331331912*^9, 3.548518450351706*^9, 
   3.548518944404045*^9, 3.548519857772111*^9, 3.548520587765456*^9, 
   3.548539745696899*^9, 3.548585601784465*^9, {3.54858590969458*^9, 
   3.5485859220670223`*^9}, {3.5485861109021873`*^9, 3.5485861280712557`*^9}, 
   3.548861047739676*^9, 3.548861180685231*^9, 3.548861270573154*^9, 
   3.5488615992930307`*^9, 3.548861987960869*^9, 3.548862916990921*^9, 
   3.548863335157422*^9, 3.548975717219673*^9, 3.548976728440164*^9, 
   3.548977978203046*^9, 3.549107651093233*^9, 3.549107891841545*^9, 
   3.549108308053759*^9, 3.549108347989511*^9, 3.549108401322378*^9, {
   3.54911609410026*^9, 3.549116133725354*^9}, {3.5491213747851677`*^9, 
   3.5491213854497137`*^9}, 3.5491221104841413`*^9, 3.549122407199552*^9, 
   3.5491304661048613`*^9, 3.549131267973798*^9, 3.5491313812313213`*^9, {
   3.5491360894653597`*^9, 3.549136113785899*^9}, 3.5491374966753883`*^9, 
   3.5491381023303633`*^9, 3.5493021734628887`*^9, 3.549323007714398*^9, 
   3.549323420950564*^9, 3.549324960997643*^9, 3.549386840689555*^9, 
   3.549387681580543*^9, 3.5494675257134733`*^9, 3.549708135418538*^9, 
   3.549759442566689*^9, 3.549759501845057*^9, 3.550154969569714*^9, 
   3.5501552904440327`*^9, 3.5506883701846237`*^9, 3.551089617197356*^9, 
   3.551092196831791*^9, 3.551292284450502*^9, 3.551611493557863*^9, 
   3.5516149153820953`*^9, 3.551615925027874*^9, 3.552132119384207*^9, 
   3.586712791051738*^9, 3.587391208610203*^9, 3.5874033175564547`*^9, 
   3.5890594690885563`*^9, 3.589059649043084*^9, 3.647255879437509*^9, 
   3.647258456718774*^9, 3.647259128769391*^9, 3.647260144638422*^9, 
   3.648404647178515*^9, 3.648979625115594*^9, 3.698487656964016*^9, 
   3.698500699646068*^9, 3.698501049864336*^9, {3.699089300850623*^9, 
   3.699089324125909*^9}, 3.7019590013605213`*^9, {3.702303084687395*^9, 
   3.7023031122090282`*^9}, 3.7023031445016212`*^9, 3.702303250164072*^9, 
   3.702303609769499*^9, 3.70230436360415*^9, 3.702313679121286*^9, 
   3.702405926682081*^9, 3.7024633423197393`*^9, 3.702463521433877*^9, 
   3.70246359532117*^9, 3.702464583353035*^9, 3.702474626031052*^9, 
   3.7024815015176487`*^9, 3.7025022360497026`*^9, 3.7025707145557203`*^9, 
   3.7025843053468533`*^9, 3.702586675444151*^9, 3.702586738659573*^9, 
   3.702586905678121*^9, 3.70259009466569*^9, 3.702654675973927*^9, 
   3.702655150967143*^9, {3.702655450014485*^9, 3.702655465435877*^9}, 
   3.702658409769957*^9, 3.7029389867261963`*^9, {3.702939050817423*^9, 
   3.702939074223761*^9}, {3.702944781168067*^9, 3.702944783705544*^9}, 
   3.702945572122061*^9, 3.7038046938274517`*^9, 3.703806968252491*^9, 
   3.703807357194989*^9, 3.705836176289867*^9, 3.706310822854995*^9, 
   3.706311176188335*^9, 3.70631133971131*^9, 3.7063116574404287`*^9, 
   3.7063427930866613`*^9, 3.706957938640588*^9, 
   3.711799036867227*^9},ExpressionUUID->"38f5caa7-ce8b-4b5e-9b40-\
8e9440fdea94"]
}, Open  ]],

Cell[TextData[{
 "For the search-operator ",
 Cell[BoxData[
  SubscriptBox["R", "0"]],
  CellChangeTimes->{{3.702944937912133*^9, 3.7029449655189247`*^9}},
  ExpressionUUID->"0dddb667-738e-4aad-a91d-f52531874e39"],
 ", we specify:"
}], "Text",
 CellChangeTimes->{{3.711799046147109*^9, 
  3.7117991222985287`*^9}},ExpressionUUID->"b7cd9b44-bc62-408d-9ed2-\
66204793fcbe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DD", "=", 
  RowBox[{"\[Epsilon]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], "^", "2"}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], "^", "2"}]}], "}"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["R", "0"], "=", 
  RowBox[{
   RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
   RowBox[{"2", "DD"}]}]}]}], "Input",
 CellChangeTimes->{{3.702944937912133*^9, 
  3.7029449655189247`*^9}},ExpressionUUID->"245484e6-c741-45e7-a472-\
e9e94e4c2f6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Gamma]", "]"}], "2"]}], ",", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Gamma]", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Gamma]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.702944878148218*^9, 3.702944967133498*^9, 
  3.70294557814835*^9, 3.7038047025989847`*^9, 3.703806970052446*^9, 
  3.703807359439528*^9, 3.7058361913054047`*^9, 3.706310823055221*^9, 
  3.706311178548272*^9, 3.706311339777079*^9, 3.7063116578916473`*^9, 
  3.706342794915286*^9, 3.706957948143051*^9, 
  3.71179908503199*^9},ExpressionUUID->"804c09c5-dddc-4c91-a12e-70df6aa76136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Gamma]", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], "2"]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.702944878148218*^9, 3.702944967133498*^9, 
  3.70294557814835*^9, 3.7038047025989847`*^9, 3.703806970052446*^9, 
  3.703807359439528*^9, 3.7058361913054047`*^9, 3.706310823055221*^9, 
  3.706311178548272*^9, 3.706311339777079*^9, 3.7063116578916473`*^9, 
  3.706342794915286*^9, 3.706957948143051*^9, 
  3.711799085038713*^9},ExpressionUUID->"ee0a7bc5-8133-4e5b-abd1-\
28222ce9b65e"]
}, Open  ]],

Cell[TextData[{
 "We leave \[Epsilon] arbitrary here for testing purposes. Only for \
\[Epsilon]=1 (but arbitrary \[Gamma]!) is ",
 Cell[BoxData[
  SubscriptBox["R", "0"]],
  CellChangeTimes->{{3.702944937912133*^9, 3.7029449655189247`*^9}},
  ExpressionUUID->"57f240b2-e2c5-4b09-bb1b-ba385886a0aa"],
 " also reflective and unitary:"
}], "Text",
 CellChangeTimes->{{3.711799138588366*^9, 3.711799189793602*^9}, {
  3.7117993145196733`*^9, 
  3.711799328871662*^9}},ExpressionUUID->"99242366-c49e-4b89-a3e7-\
88eb6e732a7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      SubscriptBox["R", "0"], "]"}], ".", 
     SubscriptBox["R", "0"]}], ",", 
    RowBox[{"\[Epsilon]", "==", "1"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["R", "0"], ".", 
     SubscriptBox["R", "0"]}], ",", 
    RowBox[{"\[Epsilon]", "==", "1"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.711799199619328*^9, 
  3.711799299248313*^9}},ExpressionUUID->"bed3290a-afdb-470a-9f66-\
a850faccec9e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711799226997623*^9, 
  3.711799299539805*^9}},ExpressionUUID->"ebf75560-08c5-486b-a214-\
8449f3ccb132"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.711799226997623*^9, 
  3.711799299550365*^9}},ExpressionUUID->"d27827fb-9604-437f-815f-\
06fcac2e4c95"]
}, Open  ]],

Cell[TextData[{
 "These are the forms of the 2x2 hopping matrices that make the propagator U \
unitary!\nHere are the shift-matrices {",
 Cell[BoxData[
  SubscriptBox["A", "shift"]],
  CellChangeTimes->{{3.5460290429003057`*^9, 3.546029078159898*^9}, 
    3.54860051476663*^9, {3.5743634245357*^9, 3.5743634326144123`*^9}, {
    3.5747687177481127`*^9, 3.5747687196429663`*^9}, {3.57728711795214*^9, 
    3.577287121402717*^9}, {3.642409381370384*^9, 3.6424093940580473`*^9}, {
    3.69357927867043*^9, 3.693579370232518*^9}, {3.693579403441081*^9, 
    3.6935794044242697`*^9}, {3.694255012032126*^9, 3.694255027752163*^9}, {
    3.702303353311205*^9, 3.702303401684772*^9}, {3.702306120779161*^9, 
    3.702306155727124*^9}, {3.702313643470127*^9, 3.7023136729153337`*^9}, {
    3.702463295339402*^9, 3.702463318134119*^9}, {3.702463390511581*^9, 
    3.702463391374896*^9}, {3.702463565546204*^9, 3.702463589760128*^9}, {
    3.702481527885749*^9, 3.702481547043659*^9}, {3.7024816139961357`*^9, 
    3.702481614058815*^9}, {3.702481683264718*^9, 3.70248168461385*^9}, {
    3.702483872804282*^9, 3.702483957072185*^9}, {3.702484243235681*^9, 
    3.702484270168879*^9}, {3.7024846783398123`*^9, 3.7024847196085253`*^9}, {
    3.702484761016365*^9, 3.7024848365882387`*^9}, {3.702484884330016*^9, 
    3.702484888190721*^9}, {3.702484932690483*^9, 3.70248493483913*^9}, {
    3.702484982220071*^9, 3.7024849915664787`*^9}, {3.702485085621587*^9, 
    3.702485093138857*^9}, {3.702485134015012*^9, 3.702485194513332*^9}, {
    3.70248558588025*^9, 3.702485621536195*^9}, {3.702487131516712*^9, 
    3.702487257309807*^9}, {3.702487740837244*^9, 3.702487786333128*^9}, {
    3.7025706301690407`*^9, 3.702570648832272*^9}, {3.7025847335529137`*^9, 
    3.702584762449997*^9}, {3.702584848358014*^9, 3.702584878552228*^9}, {
    3.702584947058463*^9, 3.7025849699296303`*^9}, 3.702585038633093*^9, 
    3.702585179655147*^9, 3.702585311219208*^9, {3.7025854291616297`*^9, 
    3.702585483644753*^9}, {3.702586767917519*^9, 3.702586769534593*^9}, {
    3.702586804890177*^9, 3.702586863457288*^9}},ExpressionUUID->
  "4c368caf-c175-46c2-88b6-ffdb556e04bb"],
 ",",
 Cell[BoxData[
  SubscriptBox["C", "shift"]],ExpressionUUID->
  "56c30ffb-2cb6-4afe-9eec-08a752ade63f"],
 ",",
 Cell[BoxData[
  SubscriptBox["M", "shift"]],ExpressionUUID->
  "a2d261d4-c0b5-4af2-b378-86f2c328be69"],
 "}, which give the hopping matrices {A",
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "hop"], TraditionalForm]],ExpressionUUID->
  "4d3ed4a5-3ce9-4779-b2e0-ec714f764b93"],
 ",C",
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "hop"], TraditionalForm]],ExpressionUUID->
  "87900d5d-9ce6-436d-bbbb-ed1697b0be7b"],
 ",M",
 Cell[BoxData[
  FormBox[
   SubscriptBox["", "hop"], TraditionalForm]],ExpressionUUID->
  "72815f19-3f9d-47f3-bfdc-3dfd00c22e39"],
 "}, when combined with the coin:"
}], "Text",
 CellChangeTimes->{{3.643626973267703*^9, 3.643626992073347*^9}, {
  3.696534476630354*^9, 3.6965344982726383`*^9}, {3.696535024545089*^9, 
  3.696535033040607*^9}, {3.702303361524488*^9, 3.702303363387*^9}, {
  3.702303405122302*^9, 3.7023035237837343`*^9}, {3.702463280890347*^9, 
  3.702463281973927*^9}, {3.702463364949366*^9, 3.702463375749051*^9}, {
  3.702463577209837*^9, 3.702463583112288*^9}, {3.7025846811799803`*^9, 
  3.702584684491357*^9}, {3.702584733543239*^9, 3.702584809081691*^9}, {
  3.7025848624998713`*^9, 3.7025848785356627`*^9}, {3.7025849804794083`*^9, 
  3.7025850210996103`*^9}, {3.7025868175235863`*^9, 3.702586828339486*^9}, {
  3.702595997586771*^9, 3.7025960452305717`*^9}, {3.702944153123691*^9, 
  3.702944154792863*^9}, {3.7117993602714977`*^9, 3.711799379559136*^9}, {
  3.7117994178825817`*^9, 
  3.711799421894044*^9}},ExpressionUUID->"37bec30f-4b4f-4dc2-8c6a-\
6f5d2a593b77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["A", "11"], "=", 
  RowBox[{"2", 
   RowBox[{"z", "/", "3"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["M", "11"], "=", 
  RowBox[{
   RowBox[{"-", "z"}], "/", "3"}]}]}], "Input",
 CellChangeTimes->{{3.702654897861321*^9, 3.7026549273504057`*^9}, {
  3.702655021114439*^9, 3.702655036120062*^9}, {3.7038069218060913`*^9, 
  3.703806923917881*^9}},ExpressionUUID->"21381ccd-9d18-491d-a975-\
cfa9ae1d37e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "z"}], "3"]], "Output",
 CellChangeTimes->{3.7026554696021013`*^9, 3.7026584098299828`*^9, 
  3.702944179833547*^9, 3.702944789246312*^9, 3.702945581609462*^9, 
  3.7038047186029377`*^9, 3.7038069251801033`*^9, 3.703806972840735*^9, 
  3.703807362052355*^9, 3.703852399405973*^9, 3.705836289654997*^9, 
  3.706310823121779*^9, 3.706311181722064*^9, 3.706311339830966*^9, 
  3.70631165794244*^9, 3.7063427975371733`*^9, 3.706957948616358*^9, 
  3.7117994470206957`*^9},ExpressionUUID->"652e1593-f95c-4200-9958-\
4b7879f3b3f9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["z", "3"]}]], "Output",
 CellChangeTimes->{3.7026554696021013`*^9, 3.7026584098299828`*^9, 
  3.702944179833547*^9, 3.702944789246312*^9, 3.702945581609462*^9, 
  3.7038047186029377`*^9, 3.7038069251801033`*^9, 3.703806972840735*^9, 
  3.703807362052355*^9, 3.703852399405973*^9, 3.705836289654997*^9, 
  3.706310823121779*^9, 3.706311181722064*^9, 3.706311339830966*^9, 
  3.70631165794244*^9, 3.7063427975371733`*^9, 3.706957948616358*^9, 
  3.711799447027233*^9},ExpressionUUID->"2c0b1d75-6180-4599-bc0b-\
00deda032c78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "11"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "z"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["M", "11"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{
    SubscriptBox["A", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{
    SubscriptBox["C", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{
    SubscriptBox["M", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5460290429003057`*^9, 3.546029078159898*^9}, 
   3.54860051476663*^9, {3.5743634245357*^9, 3.5743634326144123`*^9}, {
   3.5747687177481127`*^9, 3.5747687196429663`*^9}, {3.57728711795214*^9, 
   3.577287121402717*^9}, {3.642409381370384*^9, 3.6424093940580473`*^9}, {
   3.69357927867043*^9, 3.693579370232518*^9}, {3.693579403441081*^9, 
   3.6935794044242697`*^9}, {3.694255012032126*^9, 3.694255027752163*^9}, {
   3.702303353311205*^9, 3.702303401684772*^9}, {3.702306120779161*^9, 
   3.702306155727124*^9}, {3.702313643470127*^9, 3.7023136729153337`*^9}, {
   3.702463295339402*^9, 3.702463318134119*^9}, {3.702463390511581*^9, 
   3.702463391374896*^9}, {3.702463565546204*^9, 3.702463589760128*^9}, 
   3.7024873940015287`*^9, 3.702487849853628*^9, {3.702570800269269*^9, 
   3.702570813410873*^9}, {3.702584733578109*^9, 3.702584762416556*^9}, {
   3.7025848483713818`*^9, 3.702584878511735*^9}, {3.702584947072398*^9, 
   3.702584947078478*^9}, 3.702585117301496*^9, 3.702585244036789*^9, 
   3.702585383621147*^9, {3.702586770358736*^9, 3.702586771536447*^9}, {
   3.702586804903386*^9, 3.7025868633955383`*^9}, {3.702654779062649*^9, 
   3.702654786628024*^9}, {3.702654931938532*^9, 3.702654953685994*^9}, {
   3.7026550592223473`*^9, 3.702655085401594*^9}, {3.702944189425891*^9, 
   3.70294421678319*^9}, {3.703806437761578*^9, 3.703806460332306*^9}, {
   3.7038073453134317`*^9, 
   3.703807345324067*^9}},ExpressionUUID->"9da2f35d-ecfd-4079-a63f-\
af56e8496700"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", "z"}], "3"], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448163088*^9},ExpressionUUID->"739323e6-fcdd-426b-a11b-\
ad6d7e5e5da1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448169984*^9},ExpressionUUID->"be47b5b9-ef79-4f02-82cc-\
e8d252eb3de7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["z", "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448175234*^9},ExpressionUUID->"543d728a-fcaf-44f3-b666-\
1fea4bdadd07"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["2", "3"], " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       FractionBox["2", "3"], " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448180643*^9},ExpressionUUID->"340b99a2-ffdc-4bbe-a840-\
fc90af2c99b2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {
      RowBox[{"z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       RowBox[{"-", "z"}], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.7117994481860313`*^9},ExpressionUUID->"b03f1bf7-324e-4514-9980-\
8f4eb7440e11"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448191411*^9},ExpressionUUID->"649524a4-b06d-48ee-8452-\
0fb20bdd3302"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702655475849716*^9, 3.702658409877657*^9, 3.702944221017666*^9, 
   3.702944792185184*^9, 3.702945585037393*^9, 3.7038047206050577`*^9, 
   3.703806461409288*^9, {3.703806902967511*^9, 3.703806929820479*^9}, 
   3.703806976122878*^9, 3.7038072968346167`*^9, 3.703807364863531*^9, 
   3.7038524006130667`*^9, 3.703855107485824*^9, 3.703859783731882*^9, 
   3.703877063832848*^9, 3.7058363037878847`*^9, 3.706310823189286*^9, 
   3.70631118313656*^9, 3.7063113398800898`*^9, 3.706311657996798*^9, 
   3.706342800054269*^9, 3.706957948723975*^9, 
   3.711799448200561*^9},ExpressionUUID->"b2f0905e-4388-4b7c-849c-\
75f0633f5bc9"]
}, Open  ]],

Cell["\<\
Although this is not contained in the manuscript, let\[CloseCurlyQuote]s \
develop some benchmark results for small system sizes:
For this, we need the Initial state at site x=0 (could be changed to anything \
normalized!), and a generic spinor for each site:\
\>", "Text",
 CellChangeTimes->{{3.643626785262925*^9, 3.6436269123827868`*^9}, {
  3.702303546508947*^9, 3.702303557307995*^9}, {3.702306165029778*^9, 
  3.70230616672589*^9}, {3.702463624775296*^9, 3.702463638295279*^9}, {
  3.7024816866705217`*^9, 3.7024816891483383`*^9}, {3.702484778278328*^9, 
  3.702484779811586*^9}, {3.7038047241884527`*^9, 3.7038047257378607`*^9}, {
  3.711799454783368*^9, 
  3.711799524059842*^9}},ExpressionUUID->"98f2822e-bd07-48f6-97e5-\
732425039b1e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Psi]", "IC"], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], "/", 
   RowBox[{"Sqrt", "[", "2", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Abs", "[", 
  RowBox[{
   SubscriptBox["\[Psi]", "IC"], ".", 
   SubscriptBox["\[Psi]", "IC"]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"\[Psi]", "[", "i_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "[", "i", "]"}], ",", 
    RowBox[{"a2", "[", "i", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.64240953949304*^9, 3.642409612399584*^9}, {
   3.642410701591682*^9, 3.642410706276403*^9}, {3.6424115758257217`*^9, 
   3.642411579918974*^9}, {3.6424129835880527`*^9, 3.64241301244433*^9}, {
   3.6424131619718523`*^9, 3.6424131620774517`*^9}, {3.6424132451151342`*^9, 
   3.642413247043707*^9}, 3.642413751040287*^9, {3.6425159773509607`*^9, 
   3.64251598818747*^9}, 3.642517931449943*^9, {3.643626878182453*^9, 
   3.643626886354281*^9}, {3.643626917151949*^9, 3.643626922607274*^9}, 
   3.693581082108005*^9, {3.693582403532092*^9, 3.69358243026689*^9}, {
   3.693582876375114*^9, 3.693582891606686*^9}, {3.694256060469254*^9, 
   3.6942560734729967`*^9}, 3.694285937709075*^9, {3.694285992675148*^9, 
   3.694285993230205*^9}, {3.7023032987508307`*^9, 3.70230332359029*^9}, {
   3.702303682547352*^9, 3.702303696189472*^9}, {3.7023045022437963`*^9, 
   3.702304513334372*^9}, 3.702463957772789*^9, 3.702585752895054*^9, {
   3.70265469711876*^9, 3.702654712095188*^9}, {3.702944798461961*^9, 
   3.702944805237192*^9}},ExpressionUUID->"d2a92729-9f1c-4f4e-a52b-\
ddc83af0dc3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["2"]], ",", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.702463961180983*^9, 3.7024645886457167`*^9, 
  3.7024746264797773`*^9, 3.702481561914566*^9, 3.702481619097452*^9, 
  3.702481690553277*^9, 3.702483962110388*^9, 3.70248428614043*^9, 
  3.702484725129259*^9, 3.7024847811703043`*^9, 3.7024848401515713`*^9, 
  3.702484892666524*^9, 3.702484941356669*^9, 3.70248520131105*^9, 
  3.702487302735486*^9, 3.7024877951908693`*^9, 3.702502260434286*^9, 
  3.7025707294305487`*^9, 3.7025869293600607`*^9, 3.702590127265234*^9, 
  3.702654713316937*^9, 3.702655484763192*^9, 3.70265840996008*^9, 
  3.702944806957973*^9, 3.702945587566682*^9, 3.703804729136229*^9, 
  3.7058363334841948`*^9, 3.706310823305026*^9, 3.70631118601227*^9, 
  3.70631133996357*^9, 3.7063116580936193`*^9, 3.706342803013731*^9, 
  3.706957951618617*^9, 
  3.711799482115115*^9},ExpressionUUID->"af19b9f1-d0d7-4616-81b9-\
17316b429684"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.702463961180983*^9, 3.7024645886457167`*^9, 
  3.7024746264797773`*^9, 3.702481561914566*^9, 3.702481619097452*^9, 
  3.702481690553277*^9, 3.702483962110388*^9, 3.70248428614043*^9, 
  3.702484725129259*^9, 3.7024847811703043`*^9, 3.7024848401515713`*^9, 
  3.702484892666524*^9, 3.702484941356669*^9, 3.70248520131105*^9, 
  3.702487302735486*^9, 3.7024877951908693`*^9, 3.702502260434286*^9, 
  3.7025707294305487`*^9, 3.7025869293600607`*^9, 3.702590127265234*^9, 
  3.702654713316937*^9, 3.702655484763192*^9, 3.70265840996008*^9, 
  3.702944806957973*^9, 3.702945587566682*^9, 3.703804729136229*^9, 
  3.7058363334841948`*^9, 3.706310823305026*^9, 3.70631118601227*^9, 
  3.70631133996357*^9, 3.7063116580936193`*^9, 3.706342803013731*^9, 
  3.706957951618617*^9, 
  3.7117994821209993`*^9},ExpressionUUID->"4b5607fc-959c-4547-bd2e-\
f651d2ee8bc4"]
}, Open  ]],

Cell[TextData[{
 "These are the Master equations for a Quantum Walk on DSG of size N=3: (Note \
that ",
 Cell[BoxData[
  SubscriptBox["R", "0"]],
  CellChangeTimes->{{3.6411588125122547`*^9, 3.641158825232355*^9}, {
    3.641158860113248*^9, 3.641159028073002*^9}, {3.641721322607822*^9, 
    3.641721332998682*^9}, {3.6417215394448223`*^9, 3.6417215475078363`*^9}, {
    3.642004262293613*^9, 3.642004278404521*^9}, {3.642004308492508*^9, 
    3.6420044108102217`*^9}, {3.64200460975851*^9, 3.642004611301588*^9}, {
    3.6420173168937597`*^9, 3.642017316979707*^9}, {3.6424094214204617`*^9, 
    3.642409504661981*^9}, 3.6424096265343246`*^9, {3.6424099103563766`*^9, 
    3.642410098138167*^9}, {3.64241084644499*^9, 3.6424108600578537`*^9}, {
    3.642516018385607*^9, 3.642516038240834*^9}, {3.6425179324802*^9, 
    3.6425179344160233`*^9}, {3.693579935823039*^9, 3.6935801358068733`*^9}, {
    3.6935836775433617`*^9, 3.693583678756658*^9}, {3.693587439469284*^9, 
    3.69358744005916*^9}, {3.693668741657587*^9, 3.6936687459338913`*^9}, {
    3.693669008280334*^9, 3.693669012636455*^9}, {3.693721729497292*^9, 
    3.693721751211032*^9}, {3.694253829677397*^9, 3.694253834485629*^9}, {
    3.702303653477132*^9, 3.7023037194264*^9}, {3.702306173093977*^9, 
    3.702306199156196*^9}, {3.702313695161633*^9, 3.70231371336798*^9}, {
    3.702464121354463*^9, 3.7024641412061167`*^9}, {3.7024645505639973`*^9, 
    3.702464553944874*^9}, {3.702585068724143*^9, 3.702585070529932*^9}, {
    3.70258518665028*^9, 3.702585188448024*^9}, 3.7025853130218353`*^9, {
    3.702585349313665*^9, 3.702585350208887*^9}, 3.702585432690797*^9, {
    3.70258549685503*^9, 3.7025855133637133`*^9}, 3.70258575398214*^9, {
    3.702586840203257*^9, 3.702586863474715*^9}, {3.7029448909824047`*^9, 
    3.702944927053082*^9}, {3.7029449814430923`*^9, 3.702944995640143*^9}, {
    3.702945361478191*^9, 3.702945363549333*^9}},ExpressionUUID->
  "5cf9fed4-ba8d-4236-8ada-3a31036550b5"],
 " only applies to the sought-after site w=0!)"
}], "Text",
 CellChangeTimes->{{3.6436271320745993`*^9, 3.643627136968889*^9}, {
  3.693579455455049*^9, 3.6935794557511787`*^9}, {3.702463666060025*^9, 
  3.7024637064783373`*^9}, {3.711799539029862*^9, 
  3.71179956480294*^9}},ExpressionUUID->"a8421d6c-7225-49e9-8d60-\
6ab2a127abc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq0", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "0", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "2", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      SubscriptBox["R", "0"], ".", 
      RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      SubscriptBox["R", "0"], ".", 
      RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "2", "]"}], "+", 
        RowBox[{
         SubscriptBox["R", "0"], ".", 
         RowBox[{"\[Psi]", "[", "0", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "1", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "1", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "2", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "0"], ".", 
         RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
        RowBox[{"\[Psi]", "[", "1", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "2", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "2", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6411588125122547`*^9, 3.641158825232355*^9}, {
   3.641158860113248*^9, 3.641159028073002*^9}, {3.641721322607822*^9, 
   3.641721332998682*^9}, {3.6417215394448223`*^9, 3.6417215475078363`*^9}, {
   3.642004262293613*^9, 3.642004278404521*^9}, {3.642004308492508*^9, 
   3.6420044108102217`*^9}, {3.64200460975851*^9, 3.642004611301588*^9}, {
   3.6420173168937597`*^9, 3.642017316979707*^9}, {3.6424094214204617`*^9, 
   3.642409504661981*^9}, 3.6424096265343246`*^9, {3.6424099103563766`*^9, 
   3.642410098138167*^9}, {3.64241084644499*^9, 3.6424108600578537`*^9}, {
   3.642516018385607*^9, 3.642516038240834*^9}, {3.6425179324802*^9, 
   3.6425179344160233`*^9}, {3.693579935823039*^9, 3.6935801358068733`*^9}, {
   3.6935836775433617`*^9, 3.693583678756658*^9}, {3.693587439469284*^9, 
   3.69358744005916*^9}, {3.693668741657587*^9, 3.6936687459338913`*^9}, {
   3.693669008280334*^9, 3.693669012636455*^9}, {3.693721729497292*^9, 
   3.693721751211032*^9}, {3.694253829677397*^9, 3.694253834485629*^9}, {
   3.702303653477132*^9, 3.7023037194264*^9}, {3.702306173093977*^9, 
   3.702306199156196*^9}, {3.702313695161633*^9, 3.70231371336798*^9}, {
   3.702464121354463*^9, 3.7024641412061167`*^9}, {3.7024645505639973`*^9, 
   3.702464553944874*^9}, {3.702585068724143*^9, 3.702585070529932*^9}, {
   3.70258518665028*^9, 3.702585188448024*^9}, 3.7025853130218353`*^9, {
   3.702585349313665*^9, 3.702585350208887*^9}, 3.702585432690797*^9, {
   3.70258549685503*^9, 3.7025855133637133`*^9}, 3.70258575398214*^9, {
   3.702586840203257*^9, 3.702586863474715*^9}, {3.7029448909824047`*^9, 
   3.702944927053082*^9}, {3.7029449814430923`*^9, 3.702944995640143*^9}, {
   3.702945361478191*^9, 
   3.702945363549333*^9}},ExpressionUUID->"a7411c9a-8919-40c8-9cea-\
23e0293f1699"],

Cell["Solving for the amplitude at w=0:", "Text",
 CellChangeTimes->{{3.702463778303029*^9, 3.702463801734503*^9}, {
  3.711799586393911*^9, 
  3.7117995864343224`*^9}},ExpressionUUID->"001c409c-6ac9-4fb5-8364-\
d7e64d6d3e27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sol3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"eq0", ",", "eq1", ",", "eq2"}], "}"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
         RowBox[{"\[Psi]", "[", "2", "]"}]}], "}"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["Sol3\[Psi]", "0"], "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"\[Psi]", "[", "0", "]"}], "/.", 
     RowBox[{"Sol3", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6424101799734907`*^9, 3.642410278949593*^9}, {
   3.642410362843775*^9, 3.642410421998558*^9}, {3.642410524450329*^9, 
   3.64241059463385*^9}, {3.6424136533249598`*^9, 3.642413731986446*^9}, {
   3.6424137964116488`*^9, 3.642413810347149*^9}, {3.6425160701823463`*^9, 
   3.6425160824933*^9}, 3.6425200819942636`*^9, {3.642529665312851*^9, 
   3.642529670503441*^9}, 3.642529718265005*^9, {3.6935801681071377`*^9, 
   3.693580192437665*^9}, {3.6935969746301394`*^9, 3.6935970111941137`*^9}, {
   3.69359963608109*^9, 3.693599645623843*^9}, {3.694255455915226*^9, 
   3.6942554933146877`*^9}, {3.702303734525569*^9, 3.702303771537065*^9}, {
   3.70230408844296*^9, 3.702304109905326*^9}, {3.702463762772986*^9, 
   3.702463769614855*^9}, {3.702463820551407*^9, 3.702463821516295*^9}, {
   3.702464153175097*^9, 3.702464164643976*^9}, {3.7024643693145647`*^9, 
   3.702464410301052*^9}, {3.702464460990486*^9, 3.7024644658046637`*^9}, {
   3.702464505504299*^9, 3.702464507521721*^9}, {3.702464600197632*^9, 
   3.702464637801321*^9}, 3.70258559931534*^9, 3.702585720996724*^9, {
   3.702945647168157*^9, 
   3.702945668817054*^9}},ExpressionUUID->"9187c22f-34d9-4216-a603-\
465a014dc5bd"],

Cell["\<\
Test that \[Psi]0=const when the oracle operator is absent (ie, \[Epsilon]=0):\
\>", "Text",
 CellChangeTimes->{{3.643627038603407*^9, 3.643627066617812*^9}, {
  3.6936690216121187`*^9, 3.693669022746318*^9}, {3.70380476293204*^9, 
  3.7038047647370996`*^9}, {3.711799611632606*^9, 
  3.7117996171132708`*^9}},ExpressionUUID->"bbd84b16-4201-4098-a547-\
30e86ef56cb5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["Sol3\[Psi]", "0"], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"%", "*", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], "]"}], "/.", 
     RowBox[{"z", "\[Rule]", "1"}]}], ")"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"%", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "1"}], ")"}]}], "]"}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], ")"}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ".", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.642516124541236*^9, 3.642516138721745*^9}, {
   3.693580224633397*^9, 3.693580224809161*^9}, {3.693580325631029*^9, 
   3.6935803264870377`*^9}, 3.70294507903897*^9, 
   3.7029456230164223`*^9},ExpressionUUID->"e9734b48-1fe5-411e-a3bb-\
14451e31b243"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Eta]", "]"}], "+", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"z", " ", 
      RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.703804779215061*^9, 3.7058364374478207`*^9, 3.70631084480136*^9, 
  3.70631119471964*^9, 3.706311341554329*^9, 3.706311666381483*^9, 
  3.70634281652059*^9, 
  3.711799621926017*^9},ExpressionUUID->"3f8bd592-c409-47ca-b911-\
0677dd6dda4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Eta]", "]"}], "+", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
     SqrtBox["2"]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.703804779215061*^9, 3.7058364374478207`*^9, 3.70631084480136*^9, 
  3.70631119471964*^9, 3.706311341554329*^9, 3.706311666381483*^9, 
  3.70634281652059*^9, 
  3.7117996220826607`*^9},ExpressionUUID->"8fefda30-8e49-40e9-a4f5-\
4bc756f7b9f3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.703804779215061*^9, 3.7058364374478207`*^9, 3.70631084480136*^9, 
  3.70631119471964*^9, 3.706311341554329*^9, 3.706311666381483*^9, 
  3.70634281652059*^9, 
  3.711799622087514*^9},ExpressionUUID->"74575054-f675-4854-b7d5-\
5f79f6a00b5a"]
}, Open  ]],

Cell["\<\
Only at \[Epsilon]=1, we get the correct amplitude at the sought-after site \
w=0:\
\>", "Text",
 CellChangeTimes->{{3.711799641786978*^9, 
  3.7117996799681873`*^9}},ExpressionUUID->"812f4059-1049-4c4f-9eda-\
9ba1754685f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["Sol3\[Psi]", "0"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SubscriptBox["Sol3\[Psi]", "0"], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7029455170692167`*^9, 
  3.702945529529711*^9}},ExpressionUUID->"683575b3-acd7-4cd4-9c12-\
3d497fd13524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"z", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", "z", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
       ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
         ")"}]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7029455307921124`*^9, 3.70294563485561*^9, 
  3.702945680936507*^9, 3.7038047895543528`*^9, 3.705836464873329*^9, 
  3.706310858724759*^9, 3.706311198127706*^9, 3.706311342039317*^9, 
  3.706311666931922*^9, 3.706342817714265*^9, 
  3.711799686717067*^9},ExpressionUUID->"4411dc35-a3eb-4014-ab19-\
363de2a61b05"]
}, Open  ]],

Cell[TextData[{
 "As this is a unitary process, all poles of ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "c2eb6de9-9ab7-4140-a402-d524c0455ca9"],
 " are on the unit circle: (evaluated at some generic values of the \
parameters, which can be changed to anything!)"
}], "Text",
 CellChangeTimes->{{3.643627462517559*^9, 3.643627474595406*^9}, {
   3.69358047569555*^9, 3.6935804770074377`*^9}, {3.694257495102208*^9, 
   3.694257496331503*^9}, {3.702463835704691*^9, 3.702463840849663*^9}, 
   3.7025857221926537`*^9, {3.711799698726864*^9, 
   3.711799739903236*^9}},ExpressionUUID->"2bb666a5-b246-47aa-b8fa-\
99d0b9f06ee6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Poles3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["Sol3\[Psi]", "0"], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", 
          RowBox[{"\[Eta]", "\[Rule]", "1.0"}]}], "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", ".3"}]}], ")"}], "]"}], "\[Equal]", 
      "0"}], ",", "z"}], "]"}], "]"}]}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{"z", "/.", "Poles3"}], "]"}], "\n", 
 RowBox[{"Abs", "[", "%", "]"}], "\n", 
 RowBox[{
  RowBox[{"Arg", "[", "%%", "]"}], "/", "Pi"}]}], "Input",
 CellChangeTimes->{{3.694286151439246*^9, 3.694286160097089*^9}, {
   3.7023042725143003`*^9, 3.70230428084934*^9}, {3.7023043359646177`*^9, 
   3.7023043365653677`*^9}, {3.702463876503791*^9, 3.702463914849423*^9}, {
   3.702464644771071*^9, 3.702464716005431*^9}, 3.7025856007814903`*^9, 
   3.702585723409279*^9, 3.702945470314666*^9, {3.702945696704249*^9, 
   3.702945726323756*^9}},ExpressionUUID->"5c02946a-84ff-4705-b604-\
d2a1919db4c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9999837466200768`"}], "-", 
      RowBox[{"0.005701446806642363`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9999837466200768`"}], "+", 
      RowBox[{"0.005701446806642363`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.3863022173369354`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.9223722658886525`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.3863022173369354`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.9223722658886525`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.703804796188149*^9, 3.7058364839068403`*^9, 
  3.706310858800473*^9, 3.706311201769912*^9, 3.706311342351656*^9, 
  3.7063116669882708`*^9, 3.706342820325293*^9, 
  3.711799745050712*^9},ExpressionUUID->"2f9da332-fb60-4ab6-aff0-\
a799cbbb030b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.9999837466200768`"}], "-", 
    RowBox[{"0.005701446806642363`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.9999837466200768`"}], "+", 
    RowBox[{"0.005701446806642363`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3863022173369354`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.9223722658886525`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3863022173369354`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.9223722658886525`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.703804796188149*^9, 3.7058364839068403`*^9, 
  3.706310858800473*^9, 3.706311201769912*^9, 3.706311342351656*^9, 
  3.7063116669882708`*^9, 3.706342820325293*^9, 
  3.711799745073917*^9},ExpressionUUID->"f7902a2e-a410-4d3e-9489-\
7fdcb26befd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0000000000000075`", ",", "1.0000000000000075`", ",", "1.`", ",", "1.`"}],
   "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.703804796188149*^9, 3.7058364839068403`*^9, 
  3.706310858800473*^9, 3.706311201769912*^9, 3.706311342351656*^9, 
  3.7063116669882708`*^9, 3.706342820325293*^9, 
  3.711799745079973*^9},ExpressionUUID->"99503f0f-49cf-49c1-a81e-\
26a6530c6916"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.998185163283474`"}], ",", "0.998185163283474`", ",", 
   RowBox[{"-", "0.37375218151893874`"}], ",", "0.37375218151893874`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.703804796188149*^9, 3.7058364839068403`*^9, 
  3.706310858800473*^9, 3.706311201769912*^9, 3.706311342351656*^9, 
  3.7063116669882708`*^9, 3.706342820325293*^9, 
  3.7117997450855513`*^9},ExpressionUUID->"69c503ea-25e8-4947-8864-\
c6b7dbd8b751"]
}, Open  ]],

Cell[TextData[{
 "These are the Master equations for a Quantum Walk on DSG of size N=9: \
(Again, ",
 Cell[BoxData[
  SubscriptBox["R", "0"]],
  CellChangeTimes->{{3.6411588125122547`*^9, 3.641158825232355*^9}, {
    3.641158860113248*^9, 3.641159028073002*^9}, {3.641721322607822*^9, 
    3.641721332998682*^9}, {3.6417215394448223`*^9, 3.6417215475078363`*^9}, {
    3.642004262293613*^9, 3.642004278404521*^9}, {3.642004308492508*^9, 
    3.6420044108102217`*^9}, {3.64200460975851*^9, 3.642004611301588*^9}, {
    3.6420173168937597`*^9, 3.642017316979707*^9}, {3.6424094214204617`*^9, 
    3.642409504661981*^9}, 3.6424096265343246`*^9, {3.6424099103563766`*^9, 
    3.642410098138167*^9}, {3.64241084644499*^9, 3.6424108600578537`*^9}, {
    3.642516018385607*^9, 3.642516038240834*^9}, {3.6425179324802*^9, 
    3.6425179344160233`*^9}, {3.693579935823039*^9, 3.6935801358068733`*^9}, {
    3.6935836775433617`*^9, 3.693583678756658*^9}, {3.693587439469284*^9, 
    3.69358744005916*^9}, {3.693668741657587*^9, 3.6936687459338913`*^9}, {
    3.693669008280334*^9, 3.693669012636455*^9}, {3.693721729497292*^9, 
    3.693721751211032*^9}, {3.694253829677397*^9, 3.694253834485629*^9}, {
    3.702303653477132*^9, 3.7023037194264*^9}, {3.702306173093977*^9, 
    3.702306199156196*^9}, {3.702313695161633*^9, 3.70231371336798*^9}, {
    3.702464121354463*^9, 3.7024641412061167`*^9}, {3.7024645505639973`*^9, 
    3.702464553944874*^9}, {3.702585068724143*^9, 3.702585070529932*^9}, {
    3.70258518665028*^9, 3.702585188448024*^9}, 3.7025853130218353`*^9, {
    3.702585349313665*^9, 3.702585350208887*^9}, 3.702585432690797*^9, {
    3.70258549685503*^9, 3.7025855133637133`*^9}, 3.70258575398214*^9, {
    3.702586840203257*^9, 3.702586863474715*^9}, {3.7029448909824047`*^9, 
    3.702944927053082*^9}, {3.7029449814430923`*^9, 3.702944995640143*^9}, {
    3.702945361478191*^9, 3.702945363549333*^9}},ExpressionUUID->
  "ba5e2f86-ead6-401c-b619-2cbd08190c5c"],
 " only applies to the sought-after site w=0!)"
}], "Text",
 CellChangeTimes->{{3.643627145457409*^9, 3.643627152319436*^9}, {
  3.693587721242667*^9, 3.6935877216271152`*^9}, {3.702464203436911*^9, 
  3.702464208543458*^9}, {3.711799774432729*^9, 
  3.7117997805186443`*^9}},ExpressionUUID->"5019e952-1187-4b12-9d60-\
016c5b06bd20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq0", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "0", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "3", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      SubscriptBox["R", "0"], ".", 
      RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      SubscriptBox["R", "0"], ".", 
      RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "1", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "5", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "6", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "1", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "1", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "2", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "7", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "8", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "2", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "2", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq3", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "3", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "0"], ".", 
         RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
        RowBox[{"\[Psi]", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "3", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "8", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq4", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "4", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["R", "0"], ".", 
         RowBox[{"\[Psi]", "[", "0", "]"}]}], "+", 
        RowBox[{"\[Psi]", "[", "3", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "4", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "5", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq5", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "5", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "6", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "5", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "4", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq6", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "6", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "1", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "6", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "7", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq7", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "7", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "2", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "8", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "7", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "6", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq8", "=", 
   RowBox[{
    RowBox[{"\[Psi]", "[", "8", "]"}], "==", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "hop"], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "2", "]"}], "+", 
        RowBox[{"\[Psi]", "[", "7", "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["M", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "8", "]"}]}], "+", 
     RowBox[{
      SubscriptBox["C", "hop"], ".", 
      RowBox[{"\[Psi]", "[", "3", "]"}]}], "+", 
     SubscriptBox["\[Psi]", "IC"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6411588125122547`*^9, 3.641158825232355*^9}, {
   3.641158860113248*^9, 3.641159028073002*^9}, {3.641721322607822*^9, 
   3.641721332998682*^9}, {3.6417215394448223`*^9, 3.6417215475078363`*^9}, {
   3.642004262293613*^9, 3.642004278404521*^9}, {3.642004308492508*^9, 
   3.6420044108102217`*^9}, {3.64200460975851*^9, 3.642004611301588*^9}, {
   3.6420173168937597`*^9, 3.642017316979707*^9}, {3.6424094214204617`*^9, 
   3.642409504661981*^9}, 3.6424096265343246`*^9, {3.6424099103563766`*^9, 
   3.642410098138167*^9}, {3.64241084644499*^9, 3.6424108600578537`*^9}, {
   3.642516018385607*^9, 3.642516038240834*^9}, {3.6425179324802*^9, 
   3.6425179344160233`*^9}, {3.693579935823039*^9, 3.6935801358068733`*^9}, {
   3.6935836775433617`*^9, 3.693583678756658*^9}, {3.693587439469284*^9, 
   3.69358744005916*^9}, {3.693587851212783*^9, 3.693587957669736*^9}, {
   3.693588018342598*^9, 3.693588033584281*^9}, {3.693588085939906*^9, 
   3.693588117746066*^9}, {3.6935881607595243`*^9, 3.693588334009308*^9}, {
   3.6935978266377687`*^9, 3.693597830546681*^9}, {3.693721940016941*^9, 
   3.693721976195181*^9}, {3.694253885214549*^9, 3.6942538906714973`*^9}, {
   3.702304624726314*^9, 3.702304678526026*^9}, {3.7024642139631767`*^9, 
   3.7024642689252872`*^9}, {3.702464745408154*^9, 3.702464749221282*^9}, {
   3.702585077718137*^9, 3.702585082581809*^9}, {3.7025851922008266`*^9, 
   3.702585196708487*^9}, {3.702585351406864*^9, 3.7025853563145857`*^9}, 
   3.702585754921335*^9, {3.702586840221798*^9, 3.7025868635125227`*^9}, {
   3.702945794558086*^9, 3.702945795471107*^9}, {3.702945834515876*^9, 
   3.7029458628692904`*^9}},ExpressionUUID->"5503d999-f1f6-4c2b-9626-\
0f1925b7e3fe"],

Cell["Solving for the amplitude at w=0:", "Text",
 CellChangeTimes->{{3.702463778303029*^9, 3.702463801734503*^9}, {
  3.71179979272618*^9, 
  3.711799792781823*^9}},ExpressionUUID->"0b3ccde2-7000-4b18-b1d0-\
72d3c50578cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sol9", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "eq0", ",", "eq1", ",", "eq2", ",", "eq3", ",", "eq4", ",", "eq5", ",", 
       "eq6", ",", "eq7", ",", "eq8"}], "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "0", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "1", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "2", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "3", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "4", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "5", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "6", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "7", "]"}], ",", 
        RowBox[{"\[Psi]", "[", "8", "]"}]}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Sol9\[Psi]", "0"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"\[Psi]", "[", "0", "]"}], "/.", 
     RowBox[{"Sol9", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6424101799734907`*^9, 3.642410278949593*^9}, {
   3.642410362843775*^9, 3.642410421998558*^9}, {3.642410524450329*^9, 
   3.64241059463385*^9}, {3.6424136533249598`*^9, 3.642413731986446*^9}, {
   3.6424137964116488`*^9, 3.642413810347149*^9}, {3.693588402665155*^9, 
   3.693588444368409*^9}, {3.693597165013712*^9, 3.693597280861103*^9}, {
   3.693597415881287*^9, 3.6935974447428083`*^9}, {3.694255840508107*^9, 
   3.69425589056208*^9}, {3.7023047128477163`*^9, 3.702304716676238*^9}, {
   3.702304748619973*^9, 3.702304778153666*^9}, {3.702464291543881*^9, 
   3.70246432169396*^9}, {3.702464769281865*^9, 3.7024648181091537`*^9}, {
   3.702464848734013*^9, 3.702464868509591*^9}, 3.7025856051421843`*^9, 
   3.702585724819676*^9, 
   3.702945939661705*^9},ExpressionUUID->"e7e58100-b5d0-49c2-80f9-\
02fff00dcbb5"],

Cell["Test that \[Psi]0=const when the oracle operator is absent \
(\[Epsilon]=0):", "Text",
 CellChangeTimes->{{3.643627038603407*^9, 3.643627066617812*^9}, {
  3.6936690216121187`*^9, 3.693669022746318*^9}, {3.711799809620475*^9, 
  3.7117998120848713`*^9}},ExpressionUUID->"96f671fe-b803-4391-88da-\
5a3614815071"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["Sol9\[Psi]", "0"], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"%", "*", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], "]"}], "/.", 
     RowBox[{"z", "\[Rule]", "1"}]}], ")"}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"%", "*", 
       RowBox[{"(", 
        RowBox[{"z", "+", "1"}], ")"}]}], "]"}], "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], ")"}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ".", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.642516124541236*^9, 3.642516138721745*^9}, {
   3.693580224633397*^9, 3.693580224809161*^9}, {3.693580325631029*^9, 
   3.6935803264870377`*^9}, 3.70294507903897*^9, 3.7029456230164223`*^9, {
   3.702945919453813*^9, 
   3.702945919802898*^9}},ExpressionUUID->"d9d3e108-062f-44a7-b976-\
951db65fa555"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Eta]", "]"}], "+", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"z", " ", 
      RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.702945923075412*^9, 3.703804878025817*^9, 3.705836556113966*^9, 
  3.706311121594236*^9, 3.7063112562138777`*^9, 3.706311369000869*^9, 
  3.706311710644815*^9, 3.706342871767433*^9, 
  3.711799837233774*^9},ExpressionUUID->"39e65754-cc43-4eb1-b31e-\
efe89527439c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", "\[Eta]", "]"}], "+", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
     SqrtBox["2"]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
     RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.702945923075412*^9, 3.703804878025817*^9, 3.705836556113966*^9, 
  3.706311121594236*^9, 3.7063112562138777`*^9, 3.706311369000869*^9, 
  3.706311710644815*^9, 3.706342871767433*^9, 
  3.711799837239538*^9},ExpressionUUID->"ed7bfbbe-970b-42b0-9a56-\
3c17c035b781"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.70294562619477*^9, 3.702945678295343*^9, 
  3.702945923075412*^9, 3.703804878025817*^9, 3.705836556113966*^9, 
  3.706311121594236*^9, 3.7063112562138777`*^9, 3.706311369000869*^9, 
  3.706311710644815*^9, 3.706342871767433*^9, 
  3.711799837243538*^9},ExpressionUUID->"062268d4-5276-4604-b682-\
67d786659136"]
}, Open  ]],

Cell["\<\
Only at \[Epsilon]=1, we get the correct amplitude at the sought-after site \
w=0:\
\>", "Text",
 CellChangeTimes->{
  3.7117998473919277`*^9},ExpressionUUID->"7f0898d1-b61f-44cb-956e-\
c444753f2924"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["Sol9\[Psi]", "0"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SubscriptBox["Sol9\[Psi]", "0"], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7029455170692167`*^9, 3.702945529529711*^9}, {
  3.702945927107047*^9, 
  3.702945930914846*^9}},ExpressionUUID->"0a29a8b5-82f8-448d-9a1d-\
a66e65929fa9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"18", "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"18", " ", "z", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"18", "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", "z", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"12", " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7029455307921124`*^9, 3.70294563485561*^9, 
  3.702945680936507*^9, 3.702945934946204*^9, 3.7038048847125063`*^9, 
  3.7058365708601027`*^9, 3.706311259851677*^9, 3.706311369302269*^9, 
  3.706311714465187*^9, 3.706342874677642*^9, 
  3.71179985920411*^9},ExpressionUUID->"c20a0315-e9f3-4fbc-ae27-9b54c263a62b"]
}, Open  ]],

Cell[TextData[{
 "As this is a unitary process, all poles of ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "e1962ad5-204f-4eb4-be8e-778481f1ce2d"],
 " are on the unit circle: (evaluated at some generic values of the \
parameters, which can be changed to anything!)"
}], "Text",
 CellChangeTimes->{{3.643627462517559*^9, 3.643627474595406*^9}, {
   3.69358047569555*^9, 3.6935804770074377`*^9}, {3.694257495102208*^9, 
   3.694257496331503*^9}, {3.702463835704691*^9, 3.702463840849663*^9}, 
   3.7025857221926537`*^9, 
   3.711799883080943*^9},ExpressionUUID->"1ae297a8-049a-4127-99be-\
33dfc5223a9c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Poles9", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["Sol9\[Psi]", "0"], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", 
          RowBox[{"\[Eta]", "\[Rule]", "1.0"}]}], "/.", 
         RowBox[{"\[Gamma]", "\[Rule]", ".3"}]}], ")"}], "]"}], "\[Equal]", 
      "0"}], ",", "z"}], "]"}], "]"}]}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{"z", "/.", "Poles9"}], "]"}], "\n", 
 RowBox[{"Abs", "[", "%", "]"}], "\n", 
 RowBox[{
  RowBox[{"Arg", "[", "%%", "]"}], "/", "Pi"}]}], "Input",
 CellChangeTimes->{{3.694286151439246*^9, 3.694286160097089*^9}, {
   3.7023042725143003`*^9, 3.70230428084934*^9}, {3.7023043359646177`*^9, 
   3.7023043365653677`*^9}, {3.702463876503791*^9, 3.702463914849423*^9}, {
   3.702464644771071*^9, 3.702464716005431*^9}, 3.7025856007814903`*^9, 
   3.702585723409279*^9, 3.702945470314666*^9, {3.702945696704249*^9, 
   3.702945726323756*^9}, {3.702945954884375*^9, 
   3.702945962856989*^9}},ExpressionUUID->"3ce2a0a0-af2b-4fa0-89e2-\
af5f04160750"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9999958173152642`"}], "-", 
      RowBox[{"0.002892291820802708`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9999958173152642`"}], "+", 
      RowBox[{"0.002892291820802708`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.898631130228268`"}], "-", 
      RowBox[{"0.438705016821857`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.898631130228268`"}], "+", 
      RowBox[{"0.438705016821857`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.30766051693899243`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.9514961935377524`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.30766051693899243`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.9514961935377524`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.9772849013214058`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.21192975640341372`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"0.9772849013214058`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.21192975640341372`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.7029459644184313`*^9, 3.7038048903438253`*^9, 
  3.705836580237966*^9, 3.706311264072885*^9, 3.706311370134305*^9, 
  3.706311714547838*^9, 3.706342874753625*^9, 
  3.711799891364153*^9},ExpressionUUID->"caf37ca1-f580-49f2-8e99-\
a5e8ef558f86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.9999958173152642`"}], "-", 
    RowBox[{"0.002892291820802708`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.9999958173152642`"}], "+", 
    RowBox[{"0.002892291820802708`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.898631130228268`"}], "-", 
    RowBox[{"0.438705016821857`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.898631130228268`"}], "+", 
    RowBox[{"0.438705016821857`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.30766051693899243`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.9514961935377524`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.30766051693899243`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.9514961935377524`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.9772849013214058`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.21192975640341372`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.9772849013214058`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.21192975640341372`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.7029459644184313`*^9, 3.7038048903438253`*^9, 
  3.705836580237966*^9, 3.706311264072885*^9, 3.706311370134305*^9, 
  3.706311714547838*^9, 3.706342874753625*^9, 
  3.71179989137389*^9},ExpressionUUID->"1af10282-347f-4342-b6b2-434c851f6e02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", 
   "1.`", ",", "1.`"}], "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.7029459644184313`*^9, 3.7038048903438253`*^9, 
  3.705836580237966*^9, 3.706311264072885*^9, 3.706311370134305*^9, 
  3.706311714547838*^9, 3.706342874753625*^9, 
  3.711799891381542*^9},ExpressionUUID->"70009010-54f4-4d8b-87d8-\
df751b5d6a71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.9990793536361186`"}], ",", "0.9990793536361186`", ",", 
   RowBox[{"-", "0.8554373040341018`"}], ",", "0.8554373040341018`", ",", 
   RowBox[{"-", "0.4004538955508091`"}], ",", "0.4004538955508091`", ",", 
   RowBox[{"-", "0.06797480509416924`"}], ",", "0.06797480509416924`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7024639169212093`*^9, 3.702464724443571*^9, 
  3.702474626746176*^9, 3.702481572598752*^9, 3.702481625960822*^9, 
  3.702481705871352*^9, 3.702483971573447*^9, 3.702484293652257*^9, 
  3.7024847321925173`*^9, 3.702484787911491*^9, 3.70248484675769*^9, 
  3.702484899041287*^9, 3.702484947266592*^9, 3.702485209639903*^9, 
  3.7024873106059113`*^9, 3.702487801419806*^9, 3.7025022739884157`*^9, 
  3.702570750174543*^9, 3.702586938664144*^9, 3.7025901713574667`*^9, 
  3.702654731897546*^9, 3.702655491924255*^9, 3.7026584101985283`*^9, 
  3.702945729539266*^9, 3.7029459644184313`*^9, 3.7038048903438253`*^9, 
  3.705836580237966*^9, 3.706311264072885*^9, 3.706311370134305*^9, 
  3.706311714547838*^9, 3.706342874753625*^9, 
  3.711799891387286*^9},ExpressionUUID->"733e111b-b4c7-417c-9683-\
01f2e319b8ae"]
}, Open  ]],

Cell["In the following, we don\[CloseCurlyQuote]t need \[Epsilon] as a \
\[OpenCurlyDoubleQuote]switch\[CloseCurlyDoubleQuote] anymore, so:", "Text",
 CellChangeTimes->{{3.703852270400221*^9, 3.70385229302184*^9}, {
  3.7117999085652847`*^9, 
  3.711799911282843*^9}},ExpressionUUID->"6b483e3d-bd2d-41d2-9052-\
a67ba9d0459a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.703852295515664*^9, 
  3.703852302272599*^9}},ExpressionUUID->"400da9c3-3863-4f9c-8a32-\
30f712773cbc"],

Cell[TextData[StyleBox["Renormalization Group Solution",
 FontSize->24]], "Text",
 CellChangeTimes->{
  3.702466667436571*^9},ExpressionUUID->"e4ba1f0b-f6f4-4bd2-b5e6-\
225cb9d90544"],

Cell[TextData[{
 StyleBox["(1) Simple Iterations to validate the RG-recursions:\n",
  FontSize->18],
 "Let\[CloseCurlyQuote]s take the RG-recursions to find the general solution \
for arbitrary size.\nAs described in the manuscript, the following procedures \
implement the RG-recursions (\[OpenCurlyDoubleQuote]SearchDSGRG\
\[CloseCurlyDoubleQuote]) for the hopping matrices {M,A,C,I}, and obtains \
(via \[OpenCurlyDoubleQuote]FinalDSGRG\[CloseCurlyDoubleQuote]) the matrices \
G, F, and X=Inverse[1-2G.D] in the solution of ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "fc58e40a-c155-4c13-b459-afec00360b22"],
 "=X.F.",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "IC"]],ExpressionUUID->
  "4baa5d6c-66d2-4583-aaf5-f7d5e5a0256a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.643627643631497*^9, 3.643627670106936*^9}, {
   3.7024650306500797`*^9, 3.702465239276209*^9}, {3.702466658397784*^9, 
   3.702466659609273*^9}, {3.7024666929567957`*^9, 3.7024667232771597`*^9}, {
   3.7025857271927977`*^9, 3.702585756033195*^9}, {3.703805247029551*^9, 
   3.703805250068408*^9}, {3.7038054308344383`*^9, 3.70380549314815*^9}, {
   3.703805600633404*^9, 3.7038056777827377`*^9}, 3.703805707968871*^9, {
   3.703805898953083*^9, 3.703805904953847*^9}, {3.703805984706976*^9, 
   3.703805987347288*^9}, {3.7117999837224817`*^9, 
   3.7117999931063023`*^9}},ExpressionUUID->"365f79ee-b6f8-4a1b-b4c8-\
eb80c7637df5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SearchDSGRG", "[", 
    RowBox[{"AA_", ",", "CC_", ",", "MM_", ",", "II_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"aa", ",", "bb", ",", "cc", ",", "ii", ",", "XX", ",", "YY"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"XX", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "MM", "-", "CC"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"XX", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "XX", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"XX", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"XX", ".", "AA"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"YY", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"AA", ".", "XX"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"YY", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "MM", "-", "YY"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"YY", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "YY", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"YY", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"YY", ".", "CC"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"aa", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"CC", ".", "YY"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"aa", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "MM", "-", "AA", "-",
          "aa"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"aa", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "aa", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"aa", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"aa", ".", "AA"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"cc", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"YY", ".", "aa"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bb", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"XX", ".", "cc"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ii", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "MM", "-", "AA", "-",
          "CC"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ii", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "ii", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ii", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"ii", ".", "II"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"AA", ".", 
           RowBox[{"(", 
            RowBox[{"bb", "+", "cc"}], ")"}]}], ",", "CC", ",", 
          RowBox[{"MM", "+", 
           RowBox[{"2", 
            RowBox[{"AA", ".", "aa"}]}]}], ",", 
          RowBox[{"II", "+", 
           RowBox[{"2", 
            RowBox[{"AA", ".", "ii"}]}]}]}], "}"}], "]"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FinalDSGRG", "[", 
    RowBox[{"AA_", ",", "CC_", ",", "MM_", ",", "II_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"V", ",", "W", ",", "F", ",", "G", ",", "X"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"V", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "MM", "-", "AA", "-",
          "CC"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"V", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "V", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"2", 
         RowBox[{"AA", ".", "V"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"MM", "+", "CC", "+", 
         RowBox[{"V", ".", "AA"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "F", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"G", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "G"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"G", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "G", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"X", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"G", ".", "DD"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"X", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "X", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       RowBox[{"Together", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", "F"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"Inverse", "[", "F", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"F", "=", 
       RowBox[{"Together", "[", 
        RowBox[{"F", ".", 
         RowBox[{"(", 
          RowBox[{"V", "+", 
           RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ")"}], ".", "II"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{"G", ",", "F", ",", "X"}], "}"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693650971848576*^9, 3.693651319791997*^9}, {
   3.693651354181703*^9, 3.693651462396927*^9}, {3.6936514926394672`*^9, 
   3.693651507331308*^9}, {3.693651537361629*^9, 3.6936516102516537`*^9}, {
   3.6936516697003727`*^9, 3.693651687680615*^9}, {3.693651720397182*^9, 
   3.693651749763039*^9}, {3.6936518231214867`*^9, 3.693651855257453*^9}, {
   3.693651889865014*^9, 3.693651930081533*^9}, {3.693652018886464*^9, 
   3.6936521215452023`*^9}, {3.6936524553645363`*^9, 3.693652638904023*^9}, 
   3.6936526818961477`*^9, {3.6936742523639297`*^9, 3.693674252889385*^9}, {
   3.693677668506146*^9, 3.693677675391136*^9}, {3.693689430952038*^9, 
   3.6936895918658943`*^9}, {3.6936896273136463`*^9, 
   3.6936896996447487`*^9}, {3.693744751830624*^9, 3.6937449603717003`*^9}, 
   3.6937531295070133`*^9, {3.69375316434065*^9, 3.693753165388138*^9}, {
   3.693753217963546*^9, 3.693753511810628*^9}, {3.693753627746645*^9, 
   3.69375363376049*^9}, {3.693779171036384*^9, 3.693779250577257*^9}, {
   3.693779306892345*^9, 3.693779312425126*^9}, {3.6937794835906076`*^9, 
   3.693779541637136*^9}, {3.6937797344043016`*^9, 3.693779744709749*^9}, {
   3.6938343612117167`*^9, 3.693834422126178*^9}, {3.694257058479186*^9, 
   3.694257066020452*^9}, 3.703806211771755*^9, {3.7038770273590593`*^9, 
   3.703877028175071*^9}},ExpressionUUID->"f6827d2c-0f6c-4d6a-8701-\
d9a531e3d021"],

Cell["\<\
Let\[CloseCurlyQuote]s test the validity of these procedures by reproducing \
our previous results for finite system sizes. 
First, we reproduces the solution of the Master equations for a Quantum Walk \
on DSG of size N=3. Note that here we only test the RG-procedure \
\[OpenCurlyDoubleQuote]FinalDSGRG\[CloseCurlyDoubleQuote] above, since no \
RG-recursion is needed yet.\
\>", "Text",
 CellChangeTimes->{{3.6436297849402657`*^9, 3.6436298200422707`*^9}, {
  3.702465622190987*^9, 3.702465654908828*^9}, {3.702466555534314*^9, 
  3.702466576700037*^9}, {3.711800152183886*^9, 
  3.711800195221654*^9}},ExpressionUUID->"b5f06871-0357-4224-b9cb-\
1460a4fd5c92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"FinalDSGRG", "[", 
      RowBox[{
       SubscriptBox["A", "hop"], ",", 
       SubscriptBox["C", "hop"], ",", 
       SubscriptBox["M", "hop"], ",", 
       SubscriptBox["I", "hop"]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.693749123776017*^9, 3.693749168971868*^9}, {
   3.6938349580705757`*^9, 3.693834960567379*^9}, {3.693924374619444*^9, 
   3.693924418103025*^9}, 3.6939247415950813`*^9, {3.69425393783532*^9, 
   3.694253938539482*^9}, {3.6942867739715147`*^9, 3.694286790390695*^9}, {
   3.702405753640106*^9, 3.702405755614731*^9}, {3.7024060572052383`*^9, 
   3.7024060624758*^9}, {3.702465669546646*^9, 3.702465715326136*^9}, 
   3.702585102945109*^9, 3.702585209423594*^9, 3.702585357905931*^9, {
   3.7025868402629023`*^9, 3.702586863522097*^9}, {3.702590216206205*^9, 
   3.702590235325095*^9}, {3.703806405854054*^9, 3.703806426061181*^9}, {
   3.7038064937429733`*^9, 3.7038065837573423`*^9}, {3.703806651543777*^9, 
   3.7038066545560923`*^9}},ExpressionUUID->"7bedc2a1-428e-41c7-8c96-\
bb3e2f751a59"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702590238197822*^9, 3.7026547579241743`*^9, 3.702655512025627*^9, 
   3.70265841201562*^9, {3.703806566476144*^9, 3.703806586219981*^9}, 
   3.7038066564168*^9, 3.703806991471155*^9, 3.7038073796978683`*^9, {
   3.703852392096013*^9, 3.703852410771571*^9}, 3.703855115041006*^9, 
   3.703859790256168*^9, 3.7038770794932213`*^9, 3.7058366870050783`*^9, 
   3.7063112816107073`*^9, 3.706311370453259*^9, 3.706311715782449*^9, 
   3.706342898266266*^9, 3.7069579695441837`*^9, 
   3.7118000229641027`*^9},ExpressionUUID->"fc2730f7-9907-40ab-9ab7-\
b31514fca525"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]]},
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702590238197822*^9, 3.7026547579241743`*^9, 3.702655512025627*^9, 
   3.70265841201562*^9, {3.703806566476144*^9, 3.703806586219981*^9}, 
   3.7038066564168*^9, 3.703806991471155*^9, 3.7038073796978683`*^9, {
   3.703852392096013*^9, 3.703852410771571*^9}, 3.703855115041006*^9, 
   3.703859790256168*^9, 3.7038770794932213`*^9, 3.7058366870050783`*^9, 
   3.7063112816107073`*^9, 3.706311370453259*^9, 3.706311715782449*^9, 
   3.706342898266266*^9, 3.7069579695441837`*^9, 
   3.7118000229720707`*^9},ExpressionUUID->"a32ebc1c-827f-499a-8e1e-\
475d4e35c8cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], ")"}]}], 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}]}], 
          ")"}]}], 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"5", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
        RowBox[{"3", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.702590238197822*^9, 3.7026547579241743`*^9, 3.702655512025627*^9, 
   3.70265841201562*^9, {3.703806566476144*^9, 3.703806586219981*^9}, 
   3.7038066564168*^9, 3.703806991471155*^9, 3.7038073796978683`*^9, {
   3.703852392096013*^9, 3.703852410771571*^9}, 3.703855115041006*^9, 
   3.703859790256168*^9, 3.7038770794932213`*^9, 3.7058366870050783`*^9, 
   3.7063112816107073`*^9, 3.706311370453259*^9, 3.706311715782449*^9, 
   3.706342898266266*^9, 3.7069579695441837`*^9, 
   3.7118000229830847`*^9},ExpressionUUID->"b6eba084-7cdd-4051-8bc9-\
cf27afe537c9"]
}, Open  ]],

Cell[TextData[{
 "Combined with ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "IC"]],ExpressionUUID->
  "90b007de-f2cc-4c80-9048-87e28afa6dbc"],
 ", this formally gives ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "9317c9ae-883b-4aa7-95a1-e6d6f0f3c603"],
 ":"
}], "Text",
 CellChangeTimes->{{3.643629850492564*^9, 3.643629878072495*^9}, {
  3.694286821845834*^9, 3.694286823815234*^9}, {3.702465740580669*^9, 
  3.702465744708857*^9}, {3.702585728344466*^9, 
  3.7025857568978148`*^9}},ExpressionUUID->"31b53548-31b5-4976-9fb1-\
34f457fded4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["RG3\[Psi]", "0"], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"X", ".", "F", ".", 
    SubscriptBox["\[Psi]", "IC"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.643628745634509*^9, 3.6436287582176027`*^9}, {
   3.643628826026902*^9, 3.643628831040794*^9}, {3.6436304972107773`*^9, 
   3.6436304997123117`*^9}, {3.643636240696806*^9, 3.643636259472439*^9}, {
   3.643643209055963*^9, 3.643643213947588*^9}, {3.6436452913511066`*^9, 
   3.6436452960760927`*^9}, {3.645264302865123*^9, 3.645264304170952*^9}, {
   3.693667542185295*^9, 3.693667543186736*^9}, {3.6942539933298073`*^9, 
   3.694254002561302*^9}, {3.694254058958679*^9, 3.6942540775542994`*^9}, {
   3.702406080776832*^9, 3.702406118400753*^9}, {3.702465756458449*^9, 
   3.7024657642955723`*^9}, {3.702466248601408*^9, 3.702466271219967*^9}, 
   3.702585610265279*^9, {3.702585729848817*^9, 3.702585757555354*^9}, {
   3.7038066187647448`*^9, 3.703806620421419*^9}, {3.703852420921343*^9, 
   3.703852421588646*^9}, {3.711800035312972*^9, 
   3.7118000362011642`*^9}},ExpressionUUID->"29db3e4d-9ca6-41b0-939d-\
236a62e4e3c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
       ")"}]}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          SuperscriptBox["z", "3"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
      ")"}]}]], ",", 
   FractionBox[
    RowBox[{"3", "-", 
     SuperscriptBox["z", "2"], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "z"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
       ")"}]}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          SuperscriptBox["z", "3"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
      ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6436362608684263`*^9, 3.643637783079608*^9, 3.6436432182911377`*^9, 
   3.6436453095692873`*^9, 3.643647656567779*^9, 3.643654234937128*^9, 
   3.643710034938781*^9, 3.643813330010446*^9, 3.6451928380135517`*^9, 
   3.645193201170196*^9, 3.6451943038446407`*^9, 3.645264306283969*^9, 
   3.6452646819683104`*^9, 3.693660649556134*^9, 3.693663209798798*^9, {
   3.693664011427249*^9, 3.693664039667577*^9}, 3.693667223882041*^9, 
   3.693667504357471*^9, 3.693667544786693*^9, 3.693667683241767*^9, 
   3.693667776683463*^9, 3.693668216289947*^9, 3.693668307570417*^9, 
   3.693668446802886*^9, 3.693668526100562*^9, 3.6936687833178797`*^9, 
   3.693668861750847*^9, 3.693669299196948*^9, 3.69366939911207*^9, 
   3.693674316182479*^9, 3.693690057008934*^9, 3.693721439297127*^9, 
   3.693745007510597*^9, 3.6937451280695677`*^9, 3.693749842608942*^9, 
   3.693753686087194*^9, 3.693762908758939*^9, 3.69383520076175*^9, 
   3.693863251385323*^9, 3.693911029747244*^9, 3.6939110912459087`*^9, 
   3.69425413251506*^9, 3.694257118795166*^9, 3.694257573649926*^9, 
   3.694262331222953*^9, 3.6942868285729103`*^9, 3.696535238028248*^9, 
   3.698254323896351*^9, {3.702406096787611*^9, 3.702406121855153*^9}, 
   3.7024063502888737`*^9, 3.702465766060829*^9, 3.702474628923985*^9, 
   3.702487355789979*^9, 3.702487823467867*^9, 3.7025022993113403`*^9, 
   3.702570779495665*^9, 3.7025869604439783`*^9, 3.702590259707899*^9, 
   3.702654760974094*^9, 3.702655514284812*^9, 3.702658412054727*^9, 
   3.7038066252049513`*^9, 3.703806668492361*^9, 3.703806996246286*^9, 
   3.7038073849081697`*^9, 3.703852422979889*^9, 3.705836761221867*^9, 
   3.706311284486496*^9, 3.7063113705452633`*^9, 3.706311716195381*^9, 
   3.706342901254623*^9, 
   3.711800047084128*^9},ExpressionUUID->"d0383a0f-c5fc-4725-8a94-\
864aa326b431"]
}, Open  ]],

Cell["\<\
Let\[CloseCurlyQuote]s test whether this reproduces the direct calculation \
above:\
\>", "Text",
 CellChangeTimes->{{3.6965352509627657`*^9, 
  3.696535269831506*^9}},ExpressionUUID->"8e5f51d9-3053-46c1-9dbd-\
9569e973bb11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["RG3\[Psi]", "0"], "==", 
   SubscriptBox["Sol3\[Psi]", "0"]}], "]"}]], "Input",
 CellChangeTimes->{{3.6436447796270323`*^9, 3.6436447879103107`*^9}, {
  3.693663245064706*^9, 3.693663245128139*^9}, {3.693663278050596*^9, 
  3.693663278970057*^9}, {3.693664045683552*^9, 3.693664054227192*^9}, {
  3.6936672299011602`*^9, 3.6936672308741703`*^9}, {3.693667571952297*^9, 
  3.693667587423237*^9}, {3.693668336496347*^9, 3.693668347730505*^9}, {
  3.693911043668301*^9, 3.693911044138522*^9}, {3.694253972355227*^9, 
  3.694253972410079*^9}, {3.7024657826969147`*^9, 3.702465818221673*^9}, {
  3.702466248616961*^9, 3.702466276715866*^9}, {3.702585611179462*^9, 
  3.702585612022007*^9}, {3.702585730576276*^9, 
  3.702585731465535*^9}},ExpressionUUID->"e786ddee-04a9-452d-bc7c-\
7f734848df9f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.643644788750967*^9, 3.643654575543968*^9, 3.643710147100765*^9, 
   3.643813465413438*^9, 3.645193377153659*^9, 3.645193407185371*^9, 
   3.6451942149754868`*^9, 3.6451942513536863`*^9, 3.645194363256974*^9, 
   3.645264742769829*^9, 3.6936632463436193`*^9, 3.693663283661677*^9, 
   3.6936640553672123`*^9, 3.693667239406495*^9, {3.6936675793237*^9, 
   3.693667592647314*^9}, 3.693667701046752*^9, 3.693667798436962*^9, 
   3.693668234784472*^9, {3.693668330468266*^9, 3.693668337858872*^9}, 
   3.693668505180826*^9, 3.693668539543613*^9, 3.6936688253219023`*^9, 
   3.693668871496607*^9, 3.693669344557581*^9, {3.6936693771034613`*^9, 
   3.6936694039333487`*^9}, 3.693674323222706*^9, 3.693690062929435*^9, 
   3.693721451361759*^9, 3.693721918994185*^9, 3.693745051437153*^9, 
   3.6937451367958307`*^9, 3.6937498557766438`*^9, 3.693753692019699*^9, 
   3.693762921199587*^9, 3.6938352077707157`*^9, 3.693863260324149*^9, {
   3.693911037756819*^9, 3.693911046205948*^9}, 3.694254135730731*^9, 
   3.694257123982687*^9, 3.694257576229472*^9, 3.6942623333074417`*^9, 
   3.694286835754779*^9, 3.696535271971417*^9, 3.698254331984768*^9, {
   3.702406103154511*^9, 3.702406125872747*^9}, 3.702406353566358*^9, {
   3.702465796762024*^9, 3.7024658255912867`*^9}, 3.702474628980769*^9, 
   3.702487357862365*^9, 3.702487825617581*^9, 3.7025023025396976`*^9, 
   3.7025707850153103`*^9, 3.702586962486313*^9, 3.702590264170219*^9, 
   3.7026547641186247`*^9, 3.702655517137911*^9, 3.70265841210575*^9, 
   3.703806678362019*^9, 3.703806998953207*^9, 3.70380738848322*^9, 
   3.703852426448488*^9, 3.7058367693472633`*^9, 3.7063113706335783`*^9, 
   3.706311716237977*^9, 3.706342904584856*^9, 
   3.7118000562387877`*^9},ExpressionUUID->"85618ded-d6f0-40e8-b5ab-\
afd50f68e080"]
}, Open  ]],

Cell[TextData[{
 "The following reproduces the solution of the Master equations for a Quantum \
Walk on DSG of size N=9.\nNote that here we also test the RG-procedure \
\[OpenCurlyDoubleQuote]SearchDSGRG\[CloseCurlyDoubleQuote] above, since we \
need to renormalize the hopping matrices {",
 Cell[BoxData[
  SubscriptBox["A", "hop"]],ExpressionUUID->
  "c0990efc-dbd0-41ff-84c4-76913fb8a46e"],
 ",",
 Cell[BoxData[
  SubscriptBox["C", "hop"]],ExpressionUUID->
  "efeff18c-fcb7-4245-b110-26cfb963de38"],
 ",",
 Cell[BoxData[
  SubscriptBox["M", "hop"]],ExpressionUUID->
  "f5b32602-d9e3-4542-8e3a-82655f35d4db"],
 "} once:"
}], "Text",
 CellChangeTimes->{{3.693690078611103*^9, 3.693690086305386*^9}, {
   3.702465890633668*^9, 3.702465928516477*^9}, {3.702465980561282*^9, 
   3.70246600107295*^9}, 3.702585105131186*^9, 3.702585222307847*^9, {
   3.702585360873291*^9, 3.702585371379962*^9}, {3.7025868402729588`*^9, 
   3.702586863532117*^9}, {3.7118000664003773`*^9, 3.7118001141591043`*^9}, {
   3.711800206821414*^9, 
   3.71180021080519*^9}},ExpressionUUID->"5bd3e82f-2b83-4a77-b3c9-\
d3c4e572c01c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"FinalDSGRG", "[", 
      RowBox[{
       SubscriptBox["A", "hop"], ",", 
       SubscriptBox["C", "hop"], ",", 
       SubscriptBox["M", "hop"], ",", 
       SubscriptBox["I", "hop"]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
  3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
  3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
  3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
  3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
  3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
  3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
  3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
  3.703806885942079*^9}, {3.703807287530764*^9, 
  3.7038072880574417`*^9}},ExpressionUUID->"7dbd74e8-6996-4c38-b2d9-\
336c86930a18"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "7"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"55", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "6"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"3", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "6"]}], "+", 
             RowBox[{"3", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"], "+", 
          SuperscriptBox["z", "4"], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["z", "2"], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7024660793078003`*^9, 3.702474630097147*^9, 
  3.702487361636607*^9, 3.702487828486664*^9, 3.7025023055286913`*^9, 
  3.702570788261545*^9, 3.702586965149144*^9, 3.70259027234753*^9, 
  3.702654767491891*^9, 3.702655519654167*^9, 3.702658412534642*^9, 
  3.703806820757728*^9, 3.703807279602841*^9, 3.703807458005394*^9, 
  3.703852489437327*^9, 3.705836855556839*^9, 3.706311295081835*^9, 
  3.706311374201345*^9, 3.7063117743093033`*^9, 3.706342968064522*^9, 
  3.711800271457858*^9},ExpressionUUID->"ef2194b7-b4f6-4dad-ab52-\
9981745f6d80"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]]},
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "2"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7024660793078003`*^9, 3.702474630097147*^9, 
  3.702487361636607*^9, 3.702487828486664*^9, 3.7025023055286913`*^9, 
  3.702570788261545*^9, 3.702586965149144*^9, 3.70259027234753*^9, 
  3.702654767491891*^9, 3.702655519654167*^9, 3.702658412534642*^9, 
  3.703806820757728*^9, 3.703807279602841*^9, 3.703807458005394*^9, 
  3.703852489437327*^9, 3.705836855556839*^9, 3.706311295081835*^9, 
  3.706311374201345*^9, 3.7063117743093033`*^9, 3.706342968064522*^9, 
  3.7118002714687767`*^9},ExpressionUUID->"d856bec3-0407-4834-b2ad-\
92b7141d770d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"18", "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "6"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"26", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"18", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"18", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", 
               RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "7"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", "z", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "7"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], ")"}]}], 
        RowBox[{"9", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", 
              RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
           RowBox[{"12", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", 
                RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", 
                RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "6"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", 
              RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", 
            RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"30", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"55", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"35", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"22", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", 
                RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", 
              RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7024660793078003`*^9, 3.702474630097147*^9, 
  3.702487361636607*^9, 3.702487828486664*^9, 3.7025023055286913`*^9, 
  3.702570788261545*^9, 3.702586965149144*^9, 3.70259027234753*^9, 
  3.702654767491891*^9, 3.702655519654167*^9, 3.702658412534642*^9, 
  3.703806820757728*^9, 3.703807279602841*^9, 3.703807458005394*^9, 
  3.703852489437327*^9, 3.705836855556839*^9, 3.706311295081835*^9, 
  3.706311374201345*^9, 3.7063117743093033`*^9, 3.706342968064522*^9, 
  3.711800271494772*^9},ExpressionUUID->"dbcded80-f881-4408-a05d-\
4c7f21eff836"]
}, Open  ]],

Cell[TextData[{
 "Combined with ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "IC"]],ExpressionUUID->
  "dbcfde39-af36-4abd-ba82-94738bd4f2d1"],
 ", this formally gives ",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "09bca650-fa0a-4e54-9c9b-1358ea77bee5"],
 ":"
}], "Text",
 CellChangeTimes->{{3.643629850492564*^9, 3.643629878072495*^9}, {
   3.702466114115095*^9, 3.7024661170915337`*^9}, {3.7025857326420803`*^9, 
   3.702585758305615*^9}, {3.703855177831238*^9, 3.703855233830719*^9}, 
   3.703855405890592*^9},ExpressionUUID->"1bb17715-425e-46cc-b759-\
f83db2c68cbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["RG9\[Psi]", "0"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"X", ".", "F", ".", 
    SubscriptBox["\[Psi]", "IC"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.643628745634509*^9, 3.6436287582176027`*^9}, {
   3.643628826026902*^9, 3.643628831040794*^9}, {3.6436304972107773`*^9, 
   3.6436304997123117`*^9}, {3.643636240696806*^9, 3.643636259472439*^9}, {
   3.643643209055963*^9, 3.643643213947588*^9}, {3.6436452913511066`*^9, 
   3.6436452960760927`*^9}, {3.645264302865123*^9, 3.645264304170952*^9}, {
   3.693667542185295*^9, 3.693667543186736*^9}, {3.694254017291224*^9, 
   3.6942540386180153`*^9}, 3.694262358691267*^9, {3.694291638382271*^9, 
   3.6942916466933413`*^9}, {3.702406451723078*^9, 3.7024064600687428`*^9}, {
   3.702466122740144*^9, 3.7024661336041822`*^9}, {3.702466248628736*^9, 
   3.702466262261819*^9}, 3.7025856131615753`*^9, {3.702585733774975*^9, 
   3.702585759023632*^9}, {3.70380759468607*^9, 3.703807595494727*^9}, {
   3.703852445389731*^9, 
   3.703852446125435*^9}},ExpressionUUID->"dab9d7ed-1167-4b80-89d8-\
5e2225ffdb0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"18", "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"24", " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"36", " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"18", " ", "z", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z", "7"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Gamma]", "+", 
           RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", "z", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "7"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", 
             RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "3"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "-", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]", "+", 
               RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", "z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "7"], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", "z", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "7"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]"}], "+", 
             RowBox[{"3", " ", "\[Eta]"}]}], "]"}]}]}], ")"}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6436362608684263`*^9, 3.643637783079608*^9, 3.6436432182911377`*^9, 
   3.6436453095692873`*^9, 3.643647656567779*^9, 3.643654234937128*^9, 
   3.643710034938781*^9, 3.643813330010446*^9, 3.6451928380135517`*^9, 
   3.645193201170196*^9, 3.6451943038446407`*^9, 3.645264306283969*^9, 
   3.6452646819683104`*^9, 3.693660649556134*^9, 3.693663209798798*^9, {
   3.693664011427249*^9, 3.693664039667577*^9}, 3.693667223882041*^9, 
   3.693667504357471*^9, 3.693667544786693*^9, 3.693667683241767*^9, 
   3.693667776683463*^9, 3.693668216289947*^9, 3.693668307570417*^9, 
   3.693668446802886*^9, 3.693668526100562*^9, 3.6936687833178797`*^9, 
   3.693668861750847*^9, 3.693669299196948*^9, 3.69366939911207*^9, 
   3.693674316182479*^9, 3.693690057008934*^9, 3.693721439297127*^9, 
   3.693745007510597*^9, 3.6937451280695677`*^9, 3.693749842608942*^9, 
   3.693753686087194*^9, 3.693762908758939*^9, 3.69383520076175*^9, 
   3.693863251385323*^9, 3.693911029747244*^9, 3.6939110912459087`*^9, 
   3.694254146675527*^9, 3.694254183728024*^9, 3.694257205048127*^9, 
   3.694257588222967*^9, {3.69426234440235*^9, 3.694262359140971*^9}, 
   3.6942909673115673`*^9, 3.694291652695435*^9, 3.696536545494121*^9, 
   3.698255454227892*^9, 3.7024064655802927`*^9, 3.702466137740328*^9, 
   3.7024746302177143`*^9, 3.7024873637609043`*^9, 3.702487830360461*^9, 
   3.702502309859221*^9, 3.7025707916626377`*^9, 3.702586970686151*^9, 
   3.702590293930578*^9, 3.7026547701486893`*^9, 3.702655521858862*^9, 
   3.702658412592228*^9, 3.703807597602199*^9, 3.7038524929569893`*^9, 
   3.7058368726624403`*^9, 3.706311317038994*^9, 3.7063113751460123`*^9, 
   3.706311776358379*^9, 3.706342970191464*^9, 
   3.711800278836884*^9},ExpressionUUID->"591a8ac8-ecd9-443c-9356-\
b7b56b93a86f"]
}, Open  ]],

Cell["Again, it reproduces the direct result:", "Text",
 CellChangeTimes->{{3.696536557310266*^9, 
  3.696536570723111*^9}},ExpressionUUID->"c602a411-c0d7-4789-a1b2-\
aede036e6527"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SubscriptBox["RG9\[Psi]", "0"], "\[Equal]", 
   SubscriptBox["Sol9\[Psi]", "0"]}], "]"}]], "Input",
 CellChangeTimes->{{3.6436447796270323`*^9, 3.6436447879103107`*^9}, {
  3.693663245064706*^9, 3.693663245128139*^9}, {3.693663278050596*^9, 
  3.693663278970057*^9}, {3.693664045683552*^9, 3.693664054227192*^9}, {
  3.6936672299011602`*^9, 3.6936672308741703`*^9}, {3.693667571952297*^9, 
  3.693667587423237*^9}, {3.693668336496347*^9, 3.693668347730505*^9}, {
  3.693911043668301*^9, 3.693911044138522*^9}, {3.702466150157844*^9, 
  3.70246616923589*^9}, {3.702466248642638*^9, 3.702466255500671*^9}, {
  3.702585614313733*^9, 3.7025856151309967`*^9}, {3.702585657038004*^9, 
  3.702585734591332*^9}},ExpressionUUID->"a581ec00-1441-481b-9fbf-\
3fae7c5a7a2e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.643644788750967*^9, 3.643654575543968*^9, 3.643710147100765*^9, 
   3.643813465413438*^9, 3.645193377153659*^9, 3.645193407185371*^9, 
   3.6451942149754868`*^9, 3.6451942513536863`*^9, 3.645194363256974*^9, 
   3.645264742769829*^9, 3.6936632463436193`*^9, 3.693663283661677*^9, 
   3.6936640553672123`*^9, 3.693667239406495*^9, {3.6936675793237*^9, 
   3.693667592647314*^9}, 3.693667701046752*^9, 3.693667798436962*^9, 
   3.693668234784472*^9, {3.693668330468266*^9, 3.693668337858872*^9}, 
   3.693668505180826*^9, 3.693668539543613*^9, 3.6936688253219023`*^9, 
   3.693668871496607*^9, 3.693669344557581*^9, {3.6936693771034613`*^9, 
   3.6936694039333487`*^9}, 3.693674323222706*^9, 3.693690062929435*^9, 
   3.693721451361759*^9, 3.693721918994185*^9, 3.693745051437153*^9, 
   3.6937451367958307`*^9, 3.6937498557766438`*^9, 3.693753692019699*^9, 
   3.693762921199587*^9, 3.6938352077707157`*^9, 3.693863260324149*^9, {
   3.693911037756819*^9, 3.693911046205948*^9}, 3.694254149915698*^9, 
   3.694254186031111*^9, 3.69425724069906*^9, 3.694257590455226*^9, {
   3.694262346766966*^9, 3.694262366216263*^9}, 3.6942916629131393`*^9, 
   3.696536573015489*^9, 3.698255459065989*^9, 3.70240646983502*^9, 
   3.7024661717691107`*^9, 3.702474630264433*^9, 3.7024873664537907`*^9, 
   3.702487832588477*^9, 3.7025023141054907`*^9, 3.7025707945996313`*^9, 
   3.702586978349724*^9, 3.702590308096552*^9, 3.702654772930585*^9, 
   3.702655524003606*^9, 3.7026584126420393`*^9, 3.703807608000547*^9, 
   3.703852501691682*^9, 3.705836880497559*^9, 3.706311375973181*^9, 
   3.706311778435726*^9, 3.706342972274508*^9, 
   3.711800286917553*^9},ExpressionUUID->"106d20a1-6e50-4bdf-b158-\
ee418a78d141"]
}, Open  ]],

Cell["\<\
Notice that the matrix F at k=1 is the same as at k=0. In fact, it seems that \
that is true for all k! We can iterate more to see this: (Optional, as this \
could take a very long time!)\
\>", "Text",
 CellChangeTimes->{{3.703855417488455*^9, 3.7038555015631943`*^9}, {
  3.703857968341487*^9, 
  3.703857969077495*^9}},ExpressionUUID->"5a542369-bb39-44af-99c3-\
9a66b1076c1c"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RG", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"SearchDSGRG", "[", 
      RowBox[{
       SubscriptBox["A", "hop"], ",", 
       SubscriptBox["C", "hop"], ",", 
       SubscriptBox["M", "hop"], ",", 
       SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";", "\n", 
   RowBox[{
    SubscriptBox["A", "hop"], "=", 
    RowBox[{"RG", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["C", "hop"], "=", 
    RowBox[{"RG", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["M", "hop"], "=", 
    RowBox[{"RG", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    SubscriptBox["I", "hop"], "=", 
    RowBox[{"RG", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], ";", "\n", 
   RowBox[{"ThisRG", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{"G", "=", 
      RowBox[{"ThisRG", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"F", "=", 
      RowBox[{"ThisRG", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"X", "=", 
      RowBox[{"ThisRG", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
  3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
  3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
  3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
  3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
  3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
  3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
  3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
  3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, {
  3.7118002923981447`*^9, 
  3.711800313227141*^9}},ExpressionUUID->"be7dbaec-d26f-4d84-8fa5-\
9bb77b2f888f"],

Cell[TextData[{
 StyleBox["(2) Iterations of the RG-recursions to find recursive Pattern:\n",
  FontSize->18],
 "As explained in the manuscript, to find the RG-flow, we iterate the \
RG-recursions again from the \[OpenCurlyDoubleQuote]raw\
\[CloseCurlyDoubleQuote] matrices several times to identify a pattern:"
}], "Text",
 CellChangeTimes->{{3.696536710078248*^9, 3.696536719996418*^9}, {
  3.702466737823772*^9, 3.702466863269969*^9}, {3.711800420099208*^9, 
  3.7118004419045258`*^9}},ExpressionUUID->"2165d3da-2ae2-47ce-81a1-\
d97c1ffe3fa8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["A", "11"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "z"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["M", "11"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{
    SubscriptBox["A", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{
    SubscriptBox["C", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{
    SubscriptBox["M", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5460290429003057`*^9, 3.546029078159898*^9}, 
   3.54860051476663*^9, {3.5743634245357*^9, 3.5743634326144123`*^9}, {
   3.5747687177481127`*^9, 3.5747687196429663`*^9}, {3.57728711795214*^9, 
   3.577287121402717*^9}, {3.642409381370384*^9, 3.6424093940580473`*^9}, {
   3.69357927867043*^9, 3.693579370232518*^9}, {3.693579403441081*^9, 
   3.6935794044242697`*^9}, {3.694255012032126*^9, 3.694255027752163*^9}, {
   3.702303353311205*^9, 3.702303401684772*^9}, {3.702306120779161*^9, 
   3.702306155727124*^9}, {3.702313643470127*^9, 3.7023136729153337`*^9}, {
   3.702463295339402*^9, 3.702463318134119*^9}, {3.702463390511581*^9, 
   3.702463391374896*^9}, {3.702463565546204*^9, 3.702463589760128*^9}, 
   3.7024873940015287`*^9, 3.702487849853628*^9, {3.702570800269269*^9, 
   3.702570813410873*^9}, {3.702584733578109*^9, 3.702584762416556*^9}, {
   3.7025848483713818`*^9, 3.702584878511735*^9}, {3.702584947072398*^9, 
   3.702584947078478*^9}, 3.702585117301496*^9, 3.702585244036789*^9, 
   3.702585383621147*^9, {3.702586770358736*^9, 3.702586771536447*^9}, {
   3.702586804903386*^9, 3.7025868633955383`*^9}, {3.702654779062649*^9, 
   3.702654786628024*^9}, {3.702654931938532*^9, 3.702654953685994*^9}, {
   3.7026550592223473`*^9, 3.702655085401594*^9}, {3.702944189425891*^9, 
   3.70294421678319*^9}, {3.703806437761578*^9, 3.703806460332306*^9}, {
   3.7038073453134317`*^9, 
   3.703807345324067*^9}},ExpressionUUID->"67641678-02b9-4ba1-abfa-\
760bf8beb1dd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", "z"}], "3"], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.7118004472654057`*^9},ExpressionUUID->"0c439167-bc62-43ff-aa14-\
39247de2d334"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.711800447272772*^9},ExpressionUUID->"4a61704b-29a3-4566-b49f-\
da4fc4765f62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["z", "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.711800447278388*^9},ExpressionUUID->"d4f21564-e9fd-4795-99f3-\
465c2cad7e77"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["2", "3"], " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       FractionBox["2", "3"], " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.7118004472840233`*^9},ExpressionUUID->"2d011d3f-3840-4440-9f99-\
9c6f010d38c8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {
      RowBox[{"z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       RowBox[{"-", "z"}], " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.711800447289707*^9},ExpressionUUID->"6ad44126-6a63-4794-96fc-\
7387b27e2355"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], " ", "z", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.711800447299369*^9},ExpressionUUID->"a44bd3ea-662c-421e-8ae4-\
561f9a2b9485"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807666227935*^9, 3.703852513907008*^9, 
  3.705836939286284*^9, 3.706311431766469*^9, 3.706313619997733*^9, 
  3.7063526593773003`*^9, 3.7069579837082863`*^9, 
  3.711800447306863*^9},ExpressionUUID->"ff34d2a3-cdcc-4e2d-b988-\
0a4e9e9aaa4a"]
}, Open  ]],

Cell["First iteration:", "Text",
 CellChangeTimes->{{3.7024668986156893`*^9, 
  3.702466906457677*^9}},ExpressionUUID->"86b04ad5-7a7a-4298-a799-\
f8d01dcd32e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["A", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["C", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["M", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7038077246528263`*^9},ExpressionUUID->"bd4e9595-f7cb-4929-9d30-\
2855c8ffdbe3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         SuperscriptBox["z", "6"], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"12", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807741962071*^9, 3.7038525181877947`*^9, 
  3.70583694553339*^9, 3.7063114319128103`*^9, 3.706313623441716*^9, 
  3.706352663340371*^9, 3.706957986290183*^9, 
  3.711800457913767*^9},ExpressionUUID->"ac6382f9-829a-422c-a94d-\
102278e56961"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807741962071*^9, 3.7038525181877947`*^9, 
  3.70583694553339*^9, 3.7063114319128103`*^9, 3.706313623441716*^9, 
  3.706352663340371*^9, 3.706957986290183*^9, 
  3.711800457922594*^9},ExpressionUUID->"cbf684e4-5355-4528-8fa1-\
19ac5f45d98d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         SuperscriptBox["z", "6"], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"12", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807741962071*^9, 3.7038525181877947`*^9, 
  3.70583694553339*^9, 3.7063114319128103`*^9, 3.706313623441716*^9, 
  3.706352663340371*^9, 3.706957986290183*^9, 
  3.711800457934553*^9},ExpressionUUID->"b1f68bb9-472f-4cf3-8a76-\
9456524aa9c5"]
}, Open  ]],

Cell["\<\
Does this pattern repeat itself after the next RG-step? \
Let\[CloseCurlyQuote]s do the 2nd iteration to check: \
\>", "Text",
 CellChangeTimes->{{3.70246735559411*^9, 3.702467446882143*^9}, {
   3.7024677997888947`*^9, 3.702467806052981*^9}, 3.702586221890923*^9, {
   3.702586828406715*^9, 3.7025868284067993`*^9}, {3.702654590659904*^9, 
   3.7026545923072443`*^9}, {3.711800466895781*^9, 
   3.711800470640221*^9}},ExpressionUUID->"13433485-4fe4-4a4b-9406-\
327fb7064a5d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["A", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["C", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["M", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7038077246528263`*^9},ExpressionUUID->"fedf9fc4-cb43-425c-b592-\
b34fd824c590"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"384", " ", 
         SuperscriptBox["z", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["z", "2"], "+", 
           SuperscriptBox["z", "4"], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1944"}], "+", 
         RowBox[{"7344", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"19080", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"30300", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"32111", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"23137", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"11588", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"4104", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"1008", " ", 
          SuperscriptBox["z", "16"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["z", "18"]}], "-", 
         RowBox[{"6696", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"20952", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"37410", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"41330", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"29894", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"14214", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4440", " ", 
          SuperscriptBox["z", "14"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"936", " ", 
          SuperscriptBox["z", "16"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4032", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9948", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"12488", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9128", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4020", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          SuperscriptBox["z", "14"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"966", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"1702", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1298", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"418", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"65", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"2592", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"15120", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"42912", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"72726", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"79178", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"56246", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"25440", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6768", " ", 
          SuperscriptBox["z", "15"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"864", " ", 
          SuperscriptBox["z", "17"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"3888", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"15696", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"30546", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"34632", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"23922", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9648", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1872", " ", 
          SuperscriptBox["z", "15"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1872", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"5286", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"6656", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"4262", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1200", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"306", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"485", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"242", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9", " ", "\[Eta]"}], "]"}]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807789226948*^9, 3.703852549516263*^9, 
  3.705836984895732*^9, 3.706311433151663*^9, 3.706313643660037*^9, 
  3.706352705120307*^9, 3.706958008907694*^9, 
  3.7118005110635643`*^9},ExpressionUUID->"e9845661-f8a5-417e-bfc9-\
4dd9f62e0cf2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807789226948*^9, 3.703852549516263*^9, 
  3.705836984895732*^9, 3.706311433151663*^9, 3.706313643660037*^9, 
  3.706352705120307*^9, 3.706958008907694*^9, 
  3.711800511076023*^9},ExpressionUUID->"0361638e-0e6d-4d6b-aac0-\
0f4948318336"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "648"}], "+", 
           RowBox[{"3888", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"15192", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"34980", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"52389", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"52299", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"35100", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"15192", " ", 
            SuperscriptBox["z", "14"]}], "-", 
           RowBox[{"3888", " ", 
            SuperscriptBox["z", "16"]}], "+", 
           RowBox[{"648", " ", 
            SuperscriptBox["z", "18"]}], "-", 
           RowBox[{"3672", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"17064", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"43566", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"67726", " ", 
            SuperscriptBox["z", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"67882", " ", 
            SuperscriptBox["z", "10"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"43386", " ", 
            SuperscriptBox["z", "12"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"17064", " ", 
            SuperscriptBox["z", "14"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"3672", " ", 
            SuperscriptBox["z", "16"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"3168", " ", 
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"11172", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"19528", " ", 
            SuperscriptBox["z", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"19432", " ", 
            SuperscriptBox["z", "10"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"11244", " ", 
            SuperscriptBox["z", "12"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"3168", " ", 
            SuperscriptBox["z", "14"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"1002", " ", 
            SuperscriptBox["z", "6"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"2394", " ", 
            SuperscriptBox["z", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"2430", " ", 
            SuperscriptBox["z", "10"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"990", " ", 
            SuperscriptBox["z", "12"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"91", " ", 
            SuperscriptBox["z", "8"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["z", "10"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"864", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4176", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"8736", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"8270", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["z", "9"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"8210", " ", 
            SuperscriptBox["z", "11"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"8736", " ", 
            SuperscriptBox["z", "13"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"4176", " ", 
            SuperscriptBox["z", "15"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"864", " ", 
            SuperscriptBox["z", "17"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"1008", " ", 
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"3024", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"3258", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "9"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"3366", " ", 
            SuperscriptBox["z", "11"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"3024", " ", 
            SuperscriptBox["z", "13"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"1008", " ", 
            SuperscriptBox["z", "15"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"336", " ", 
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"542", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"482", " ", 
            SuperscriptBox["z", "11"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"336", " ", 
            SuperscriptBox["z", "13"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["z", "7"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "9"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["z", "11"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "9"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"9", " ", "\[Eta]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1944"}], "+", 
         RowBox[{"7344", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"19080", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"30300", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"32111", " ", 
          SuperscriptBox["z", "8"]}], "+", 
         RowBox[{"23137", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{"11588", " ", 
          SuperscriptBox["z", "12"]}], "+", 
         RowBox[{"4104", " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{"1008", " ", 
          SuperscriptBox["z", "16"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["z", "18"]}], "-", 
         RowBox[{"6696", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"20952", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"37410", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"41330", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"29894", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"14214", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4440", " ", 
          SuperscriptBox["z", "14"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"936", " ", 
          SuperscriptBox["z", "16"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4032", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9948", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"12488", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9128", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"4020", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"960", " ", 
          SuperscriptBox["z", "14"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"966", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"1702", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1298", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"418", " ", 
          SuperscriptBox["z", "12"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"6", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"65", " ", 
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"47", " ", 
          SuperscriptBox["z", "10"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"8", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"2592", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"15120", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"42912", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"72726", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"79178", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"56246", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"25440", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6768", " ", 
          SuperscriptBox["z", "15"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"864", " ", 
          SuperscriptBox["z", "17"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{"3888", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"15696", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"30546", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"34632", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"23922", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"9648", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1872", " ", 
          SuperscriptBox["z", "15"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1872", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"5286", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"6656", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"4262", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"1200", " ", 
          SuperscriptBox["z", "13"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"5", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"306", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{"485", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"242", " ", 
          SuperscriptBox["z", "11"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"7", " ", "\[Eta]"}], "]"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "9"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"9", " ", "\[Eta]"}], "]"}]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703807789226948*^9, 3.703852549516263*^9, 
  3.705836984895732*^9, 3.706311433151663*^9, 3.706313643660037*^9, 
  3.706352705120307*^9, 3.706958008907694*^9, 
  3.711800511125311*^9},ExpressionUUID->"70fc4ea2-00aa-42db-8242-\
66f88fb562a6"]
}, Open  ]],

Cell["\<\
EXACTLY the same pattern! 
Here, already the unrenormalized hopping matrices (k=0) have the recursive \
pattern that carries onward for ALL k! And we only need two scalar, \
renormalizable quantities to describe the flow. So, k=0 provides the initial \
conditions for the RG-flow:\
\>", "Text",
 CellChangeTimes->{{3.702467575543501*^9, 3.702467588636622*^9}, {
   3.7024678730257177`*^9, 3.702467975242017*^9}, {3.7024680282119293`*^9, 
   3.702468057794581*^9}, {3.70246809780054*^9, 3.702468099569811*^9}, {
   3.702654502244871*^9, 3.702654528700255*^9}, {3.702654822612233*^9, 
   3.702654822987788*^9}, 
   3.711800664445813*^9},ExpressionUUID->"9fe6ca11-78d1-4f51-bad8-\
d905aa60c615"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RGIC", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        SubscriptBox["A", "11"], "/", "3"}]}], "+", 
      RowBox[{
       SubscriptBox["M", "11"], "/", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "11"], "-", 
      SubscriptBox["M", "11"]}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7024692993677073`*^9, 3.7024693765088387`*^9}, {
  3.7024744695923147`*^9, 3.702474491464093*^9}, {3.70258702074034*^9, 
  3.7025870364999943`*^9}, {3.702654861851058*^9, 3.702654875612691*^9}, {
  3.702655072578703*^9, 3.70265511119633*^9}, {3.7038085139748077`*^9, 
  3.703808516838664*^9}},ExpressionUUID->"e8eaf949-3fb7-4803-9478-\
6154b6edea5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["z", "3"], ",", "z"}], "}"}]], "Output",
 CellChangeTimes->{3.702469389879858*^9, 3.702474638832321*^9, 
  3.7025025390258017`*^9, 3.7025709461843357`*^9, 3.7025875665063*^9, 
  3.7025904752955647`*^9, 3.7026555525993233`*^9, 3.702658414266165*^9, 
  3.7038082289282*^9, 3.703808517674758*^9, 3.703852803467043*^9, 
  3.705836993647683*^9, 3.706311433263089*^9, 3.706313648132863*^9, 
  3.7063527597085047`*^9, 3.706958308069488*^9, 
  3.711800764078631*^9},ExpressionUUID->"527862c4-4e18-4793-9eaf-\
1e8b2e61db19"]
}, Open  ]],

Cell["\<\
We can obtain the  general RG-flow for those two quantities with the \
following Ansatz: \
\>", "Text",
 CellChangeTimes->{{3.702468162756894*^9, 3.702468201660056*^9}, {
  3.702587285970707*^9, 
  3.702587288090016*^9}},ExpressionUUID->"1221329a-a032-4bba-a54e-\
cc2dd9dde996"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "k"], "+", 
        RowBox[{
         SubscriptBox["b", "k"], "/", "3"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "z"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "k"], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["b", "k"], "/", "3"}]}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["A", "hop"], "=", 
    RowBox[{
     SubscriptBox["A", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["C", "hop"], "=", 
    RowBox[{
     SubscriptBox["C", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["M", "hop"], "=", 
    RowBox[{
     SubscriptBox["M", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5501551103945436`*^9, 3.550155117839563*^9}, {
   3.551091878591218*^9, 3.551091884787075*^9}, {3.551092184806464*^9, 
   3.551092188987468*^9}, {3.586714010404951*^9, 3.586714011461995*^9}, {
   3.5867145355165462`*^9, 3.586714572200931*^9}, {3.587391227890567*^9, 
   3.58739123448108*^9}, {3.6472560926567993`*^9, 3.647256117380767*^9}, {
   3.680885389336165*^9, 3.6808854141113253`*^9}, {3.6937597899721622`*^9, 
   3.693759790180789*^9}, {3.693759875374824*^9, 3.693759892156705*^9}, {
   3.693761118290099*^9, 3.693761170441534*^9}, {3.693836295137672*^9, 
   3.693836357567369*^9}, {3.694257319715289*^9, 3.694257319721163*^9}, {
   3.6942624212893763`*^9, 3.694262492674242*^9}, {3.694262559169178*^9, 
   3.6942625608254747`*^9}, {3.694262608399383*^9, 3.694262608617141*^9}, {
   3.702406602062544*^9, 3.702406609926737*^9}, {3.702408557065967*^9, 
   3.702408579871255*^9}, {3.702463565568284*^9, 3.702463565574883*^9}, {
   3.7024681427227383`*^9, 3.7024681444601088`*^9}, {3.7024682111101637`*^9, 
   3.702468349269071*^9}, {3.702474320114272*^9, 3.7024743273517323`*^9}, {
   3.702488003028035*^9, 3.702488014463758*^9}, {3.7025024180386887`*^9, 
   3.7025024456375723`*^9}, {3.702570899434842*^9, 3.702570909953987*^9}, {
   3.7025847335945473`*^9, 3.702584762423133*^9}, {3.702584848382574*^9, 
   3.702584878518956*^9}, {3.702584947108478*^9, 3.702584947113728*^9}, 
   3.7025851436658163`*^9, 3.7025852793119097`*^9, 3.7025853946325903`*^9, {
   3.7025867762863417`*^9, 3.702586863420278*^9}, {3.702587092720162*^9, 
   3.702587098519793*^9}, {3.702587139426797*^9, 3.702587151583503*^9}, {
   3.702587214388846*^9, 3.702587223709235*^9}, {3.703807345386444*^9, 
   3.7038073453917007`*^9}, {3.703808051912808*^9, 3.70380808040093*^9}, {
   3.703852586373261*^9, 
   3.7038526045207663`*^9}},ExpressionUUID->"b4595a81-43bd-47b3-b4d1-\
9c83e2a42b62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SubscriptBox["a", "k"], "+", 
       FractionBox[
        SubscriptBox["b", "k"], "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
   3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
   3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
   3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
   3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
   3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
   3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
   3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
   3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
   3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
   3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
   3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
   3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
   3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9, 
   3.702587371179929*^9, 3.702590421760682*^9, 3.702654833679489*^9, 
   3.702655541462179*^9, 3.702658413512454*^9, 3.703808088686952*^9, 
   3.703808428782441*^9, 3.703852614721854*^9, 3.705837002532763*^9, 
   3.7058370668167152`*^9, 3.706311433302781*^9, 3.706313650241036*^9, 
   3.706352761938889*^9, 3.706958309486381*^9, 
   3.711800772338385*^9},ExpressionUUID->"1629dacd-e775-4029-8dbf-\
9540a7825755"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
   3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
   3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
   3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
   3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
   3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
   3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
   3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
   3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
   3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
   3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
   3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
   3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
   3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9, 
   3.702587371179929*^9, 3.702590421760682*^9, 3.702654833679489*^9, 
   3.702655541462179*^9, 3.702658413512454*^9, 3.703808088686952*^9, 
   3.703808428782441*^9, 3.703852614721854*^9, 3.705837002532763*^9, 
   3.7058370668167152`*^9, 3.706311433302781*^9, 3.706313650241036*^9, 
   3.706352761938889*^9, 3.706958309486381*^9, 
   3.71180077234942*^9},ExpressionUUID->"36dd8e8d-b96b-4bc8-a64e-\
9dc4db94baf2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SubscriptBox["a", "k"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["b", "k"]}], "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
   3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
   3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
   3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
   3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
   3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
   3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
   3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
   3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
   3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
   3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
   3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
   3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
   3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9, 
   3.702587371179929*^9, 3.702590421760682*^9, 3.702654833679489*^9, 
   3.702655541462179*^9, 3.702658413512454*^9, 3.703808088686952*^9, 
   3.703808428782441*^9, 3.703852614721854*^9, 3.705837002532763*^9, 
   3.7058370668167152`*^9, 3.706311433302781*^9, 3.706313650241036*^9, 
   3.706352761938889*^9, 3.706958309486381*^9, 
   3.711800772357491*^9},ExpressionUUID->"a9700eac-2a44-46e5-bbae-\
9791d7386bd1"]
}, Open  ]],

Cell[TextData[{
 "Iterate for one RG-step and identify the renormalized quantities ",
 Cell[BoxData[
  SubscriptBox["a", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "ef23c7ee-1c83-41b5-908d-351fe99b11a8"],
 " and ",
 Cell[BoxData[
  SubscriptBox["b", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "135a0c29-9ad3-43d6-bdca-9b3ad130ba6e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.702468398593087*^9, 3.7024684395979233`*^9}, {
  3.702468531145475*^9, 3.70246853514548*^9}, {3.702587331542221*^9, 
  3.7025873467126427`*^9}, {3.703852719753172*^9, 
  3.703852724150716*^9}},ExpressionUUID->"d94a1778-731d-470e-a53b-\
155122f53dc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["A", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["C", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SubscriptBox["M", "hop"], ".", 
     RowBox[{"Inverse", "[", "GroverCoin", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"k", "+", "1"}]], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", "shift"], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["v", 
    RowBox[{"k", "+", "1"}]], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["M", "shift"], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["a", 
   RowBox[{"k", "+", "1"}]], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["u", 
        RowBox[{"k", "+", "1"}]], "/", "3"}]}], "+", 
     RowBox[{
      SubscriptBox["v", 
       RowBox[{"k", "+", "1"}]], "/", "3"}]}], ")"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["b", 
   RowBox[{"k", "+", "1"}]], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["u", 
      RowBox[{"k", "+", "1"}]], "-", 
     SubscriptBox["v", 
      RowBox[{"k", "+", "1"}]]}], ")"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7038077246528263`*^9, 3.703808118061802*^9, {3.703852696954851*^9, 
   3.703852697968431*^9}, {3.7038527369646387`*^9, 3.703852738307585*^9}, {
   3.71180102223151*^9, 
   3.711801026661667*^9}},ExpressionUUID->"2a6ff36c-287e-4104-9ba8-\
3f49058255e7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubscriptBox["a", "k"]}], "+", 
            SubscriptBox["b", "k"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"z", " ", 
            SubscriptBox["b", "k"]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "36"}], "-", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"]}], "+", 
         RowBox[{"90", " ", "z", " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"135", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"42", " ", "z", " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"18", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"96", " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"126", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"96", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"66", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"177", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"15", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"72", " ", "z", " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"72", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"14", " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"26", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"48", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"4", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubsuperscriptBox["b", "k", "3"]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703808129191766*^9, 3.703808452073135*^9, 
  3.703852751182497*^9, 3.705837014221056*^9, 3.7058370791261797`*^9, 
  3.706311434618724*^9, 3.706313659962202*^9, 3.706352777030682*^9, 
  3.706958316207961*^9, 
  3.711801040940003*^9},ExpressionUUID->"6551db84-f856-4cb2-bde6-\
af49bef707fa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703808129191766*^9, 3.703808452073135*^9, 
  3.703852751182497*^9, 3.705837014221056*^9, 3.7058370791261797`*^9, 
  3.706311434618724*^9, 3.706313659962202*^9, 3.706352777030682*^9, 
  3.706958316207961*^9, 
  3.7118010409524517`*^9},ExpressionUUID->"86318e51-ee48-4983-8f97-\
e2638089fb29"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"36", " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"18", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"24", " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"24", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"126", " ", "z", " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"102", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"78", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"102", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"204", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"144", " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"198", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"261", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"27", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"24", " ", "z", " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"8", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"102", " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"138", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"102", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"66", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"186", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"204", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"18", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"216", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"216", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"216", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"8", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"36", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "3"]}]}], 
        RowBox[{
         RowBox[{"-", "36"}], "-", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"]}], "+", 
         RowBox[{"90", " ", "z", " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"54", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"144", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"]}], "-", 
         RowBox[{"135", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"108", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"36", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["a", "k", "2"]}], "-", 
         RowBox[{"42", " ", "z", " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"18", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"54", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"96", " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"126", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"96", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"66", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"177", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"192", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"15", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"72", " ", "z", " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"72", " ", "z", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"72", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["a", "k", "2"], " ", 
          SubscriptBox["b", "k"]}], "-", 
         RowBox[{"14", " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"26", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Eta]"}], "]"}], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"48", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubscriptBox["a", "k"], " ", 
          SubsuperscriptBox["b", "k", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"4", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
          SubsuperscriptBox["b", "k", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Eta]", "]"}], "3"], " ", 
          SubsuperscriptBox["b", "k", "3"]}]}]]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703808129191766*^9, 3.703808452073135*^9, 
  3.703852751182497*^9, 3.705837014221056*^9, 3.7058370791261797`*^9, 
  3.706311434618724*^9, 3.706313659962202*^9, 3.706352777030682*^9, 
  3.706958316207961*^9, 
  3.711801040971373*^9},ExpressionUUID->"9bb7e66f-5058-43e9-8949-\
c737c0fb959e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
    SubscriptBox["b", "k"]}], "+", 
   RowBox[{"3", " ", 
    SubscriptBox["a", "k"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
       SubscriptBox["b", "k"]}]}], ")"}]}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", "z", " ", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
      SubscriptBox["a", "k"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
      SubscriptBox["b", "k"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.703808129191766*^9, 3.703808452073135*^9, 
  3.703852751182497*^9, 3.705837014221056*^9, 3.7058370791261797`*^9, 
  3.706311434618724*^9, 3.706313659962202*^9, 3.706352777030682*^9, 
  3.706958316207961*^9, 
  3.71180104367227*^9},ExpressionUUID->"8ae40177-ce39-4bed-ae57-9c766d98093c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["b", "k"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
        SubscriptBox["b", "k"]}]}], ")"}]}], "-", 
    RowBox[{"3", " ", 
     SubscriptBox["a", "k"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z", "2"], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], ")"}], " ", 
        SubsuperscriptBox["b", "k", "2"]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"6", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
     SubscriptBox["b", "k"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Eta]"}], "]"}]}], ")"}], " ", 
     SubsuperscriptBox["b", "k", "2"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["a", "k"], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"z", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Eta]"}], "]"}]}], ")"}], " ", 
        SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.703808129191766*^9, 3.703808452073135*^9, 
  3.703852751182497*^9, 3.705837014221056*^9, 3.7058370791261797`*^9, 
  3.706311434618724*^9, 3.706313659962202*^9, 3.706352777030682*^9, 
  3.706958316207961*^9, 
  3.711801044316607*^9},ExpressionUUID->"f83ae4ae-235b-4b68-b93e-\
f3352f74accb"]
}, Open  ]],

Cell["Comparison with formulas in the manuscript:", "Text",
 CellChangeTimes->{{3.711801350112421*^9, 
  3.711801363157056*^9}},ExpressionUUID->"02dd59d2-c69f-45ac-be80-\
b62120ec04d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "+", 
       RowBox[{"3", "z", " ", 
        SubscriptBox["a", "k"]}], "-", 
       RowBox[{"2", "z", " ", 
        SubscriptBox["b", "k"]}]}], ")"}], 
     RowBox[{"Sin", "[", " ", "\[Eta]", "]"}]}], "+", 
    RowBox[{"9", "z", " ", 
     SubscriptBox["a", "k"], 
     SubscriptBox["b", "k"]}], "+", 
    RowBox[{"3", 
     SubscriptBox["a", "k"]}], "-", 
    RowBox[{"2", 
     SubscriptBox["b", "k"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "z"}], "-", 
       RowBox[{"6", 
        SubscriptBox["a", "k"]}], "+", 
       SubscriptBox["b", "k"]}], ")"}], 
     RowBox[{"Sin", "[", " ", "\[Eta]", "]"}]}], "+", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"6", "z", " ", 
        SubscriptBox["a", "k"]}], "+", 
       RowBox[{"z", " ", 
        SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.711801073521494*^9, 3.711801222830662*^9}, {
  3.711801324113847*^9, 3.7118013266547747`*^9}, {3.71180147032521*^9, 
  3.711801539649981*^9}, {3.711801575373703*^9, 
  3.7118016406957827`*^9}},ExpressionUUID->"e09b599a-b753-4fba-96de-\
5129bfaf210e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"3", " ", 
    SubscriptBox["a", "k"]}], "-", 
   RowBox[{"2", " ", 
    SubscriptBox["b", "k"]}], "+", 
   RowBox[{"9", " ", "z", " ", 
    SubscriptBox["a", "k"], " ", 
    SubscriptBox["b", "k"]}], "+", 
   RowBox[{
    RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "z", " ", 
       SubscriptBox["a", "k"]}], "-", 
      RowBox[{"2", " ", "z", " ", 
       SubscriptBox["b", "k"]}], "+", 
      RowBox[{"9", " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"3", " ", 
    RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "z"}], "-", 
      RowBox[{"6", " ", 
       SubscriptBox["a", "k"]}], "+", 
      SubscriptBox["b", "k"]}], ")"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"6", " ", "z", " ", 
       SubscriptBox["a", "k"]}], "+", 
      RowBox[{"z", " ", 
       SubscriptBox["b", "k"]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.711801233453261*^9, {3.711801314528453*^9, 3.7118013281386347`*^9}, 
   3.7118016437131147`*^9, 
   3.711808746895444*^9},ExpressionUUID->"f28c5697-9e5b-439f-b673-\
9a132b7eabb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "-", 
   SubscriptBox["a", 
    RowBox[{"k", "+", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.7118012372322817`*^9, 3.7118012868475533`*^9}, {
  3.711801619771434*^9, 
  3.711801624232153*^9}},ExpressionUUID->"f84ad95a-bcca-441d-97c3-\
ca85c78da69a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7118012790589247`*^9, 3.711801330510577*^9}, 
   3.711801645582262*^9, 
   3.711808748477933*^9},ExpressionUUID->"9880e68d-90ea-4835-b7cd-\
e02249e559e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", 
        SubscriptBox["a", "k"], 
        RowBox[{
         SubscriptBox["b", "k"], "^", "2"}]}], "+", 
       RowBox[{"3", "z", " ", 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{
         SubscriptBox["b", "k"], "^", "2"}]}], "-", 
       RowBox[{"3", 
        RowBox[{"z", "^", "2"}], 
        SubscriptBox["a", "k"]}], "+", 
       RowBox[{"2", 
        RowBox[{"z", "^", "2"}], 
        SubscriptBox["b", "k"]}]}], ")"}], 
     RowBox[{
      RowBox[{"Sin", "[", " ", "\[Eta]", "]"}], "^", "2"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"z", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{
        SubscriptBox["b", "k"], "^", "2"}]}], ")"}], 
     RowBox[{"Sin", "[", " ", "\[Eta]", "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["a", "k"]}], "-", 
       RowBox[{"2", 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{"3", "z", " ", 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{"z", " ", 
        RowBox[{
         SubscriptBox["b", "k"], "^", "2"}]}], "-", 
       RowBox[{"9", 
        RowBox[{"z", "^", "2"}], 
        SubscriptBox["a", "k"], 
        RowBox[{
         SubscriptBox["b", "k"], "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{
        SubscriptBox["b", "k"], "^", "2"}], "+", 
       RowBox[{"3", "z", " ", 
        SubscriptBox["a", "k"]}], "+", 
       RowBox[{"z", " ", 
        SubscriptBox["b", "k"]}], "+", 
       RowBox[{"3", 
        RowBox[{"z", "^", "2"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"Sin", "[", "\[Eta]", "]"}], "^", "2"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"z", "^", "2"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SubscriptBox["a", "k"]}], "-", 
       RowBox[{"2", 
        SubscriptBox["b", "k"]}]}], ")"}], 
     RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"3", "z", " ", 
        SubscriptBox["a", "k"]}], "+", 
       RowBox[{"z", " ", 
        SubscriptBox["b", "k"]}], "+", 
       RowBox[{"6", 
        RowBox[{"z", "^", "2"}], 
        SubscriptBox["a", "k"], 
        SubscriptBox["b", "k"]}], "-", 
       RowBox[{
        RowBox[{"z", "^", "2"}], 
        RowBox[{
         SubscriptBox["b", "k"], "^", "2"}]}]}], ")"}]}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.711801384338636*^9, 3.711801391220497*^9}, {
  3.7118014261576653`*^9, 3.7118014364691763`*^9}, {3.7118015204777803`*^9, 
  3.711801612355898*^9}, {3.71180165243159*^9, 3.7118017573292017`*^9}, {
  3.7118086055422993`*^9, 3.711808651662725*^9}, {3.711808727772993*^9, 
  3.711808740756308*^9}},ExpressionUUID->"a336eb66-ce44-4005-a4ea-\
97fe4b34ba41"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}], "-", 
      SubsuperscriptBox["b", "k", "2"]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["z", "2"], " ", 
       SubscriptBox["a", "k"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SubscriptBox["b", "k"]}], "+", 
      RowBox[{"3", " ", "z", " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}], "+", 
      RowBox[{"z", " ", 
       SubsuperscriptBox["b", "k", "2"]}], "+", 
      RowBox[{"9", " ", 
       SubscriptBox["a", "k"], " ", 
       SubsuperscriptBox["b", "k", "2"]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["a", "k"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["b", "k"]}], "-", 
      RowBox[{"3", " ", "z", " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}], "-", 
      RowBox[{"z", " ", 
       SubsuperscriptBox["b", "k", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       SubscriptBox["a", "k"], " ", 
       SubsuperscriptBox["b", "k", "2"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SubscriptBox["a", "k"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["b", "k"]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Eta]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", "z", " ", 
       SubscriptBox["a", "k"]}], "+", 
      RowBox[{"z", " ", 
       SubscriptBox["b", "k"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}], "-", 
      SubsuperscriptBox["b", "k", "2"]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", " ", "z", " ", 
       SubscriptBox["a", "k"]}], "+", 
      RowBox[{"z", " ", 
       SubscriptBox["b", "k"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       SubscriptBox["a", "k"], " ", 
       SubscriptBox["b", "k"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SubsuperscriptBox["b", "k", "2"]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.711808664434566*^9, 
  3.711808749503935*^9},ExpressionUUID->"d4bd4350-54dc-4774-8a41-\
6ecaf53bf11e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "-", 
   SubscriptBox["b", 
    RowBox[{"k", "+", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.711808668892438*^9, 
  3.711808669300152*^9}},ExpressionUUID->"993971f1-6416-4925-a94f-\
d757f4742c74"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.711808670594405*^9, 
  3.71180875225397*^9},ExpressionUUID->"16d741f0-c007-4082-927f-0f9999129a7d"]
}, Open  ]],

Cell[TextData[{
 StyleBox["(3) Fixed-Point properties of the RG-Flow:",
  FontSize->18],
 "\nNow, we can study the asymptotic properties of the RG-flow (",
 Cell[BoxData[
  SubscriptBox["a", "k"]],ExpressionUUID->
  "36ab1136-b349-4224-ae07-8f78404c6545"],
 ", ",
 Cell[BoxData[
  SubscriptBox["b", "k"]],ExpressionUUID->
  "c634d02a-f25d-49bf-b4cb-31c00250622f"],
 "} for large k.\nLet\[CloseCurlyQuote]s determine the nontrivial Fixed Point \
and its Jacobian: (Here, imposing the conditions on Simplify merely serve to \
pick the relevant solution!)"
}], "Text",
 CellChangeTimes->{{3.702469640660507*^9, 3.702469668823558*^9}, 
   3.7024747009059267`*^9, 3.70258646091471*^9, 3.702586535681198*^9, {
   3.703850944157089*^9, 
   3.7038510097141657`*^9}},ExpressionUUID->"0dfe7a3b-bcae-419b-83f3-\
fe71bdaf0023"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FP", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"k", "+", "1"}]], "\[Equal]", 
          SubscriptBox["a", "k"]}], ",", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"k", "+", "1"}]], "\[Equal]", 
          SubscriptBox["b", "k"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "k"], ",", 
         SubscriptBox["b", "k"]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Eta]", "]"}], ">", "0"}], "&&", 
      RowBox[{"z", ">", "0"}]}]}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\n", 
 RowBox[{"J", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"k", "+", "1"}]], ",", 
        SubscriptBox["b", 
         RowBox[{"k", "+", "1"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", "k"], ",", 
          SubscriptBox["b", "k"]}], "}"}], ",", "1"}], "}"}]}], "]"}], "/.", 
    "FP"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.696865901706353*^9, 3.696865959142205*^9}, {
   3.7024698297124577`*^9, 3.702469848080144*^9}, {3.702469998899364*^9, 
   3.702469999819957*^9}, {3.702470106161014*^9, 3.702470116893167*^9}, {
   3.702474503637257*^9, 3.702474529866764*^9}, {3.702586389895788*^9, 
   3.7025864131531897`*^9}, {3.702586462103582*^9, 3.7025864641008053`*^9}, {
   3.7025865377611847`*^9, 3.702586539878989*^9}, {3.70380874637678*^9, 
   3.7038087777158833`*^9}, {3.703808923509321*^9, 3.703808924841258*^9}, {
   3.703809048659086*^9, 3.70380905011243*^9}, {3.703850456702005*^9, 
   3.7038504722694273`*^9}, 3.7038508699282103`*^9, 
   3.703851039081455*^9},ExpressionUUID->"d0b1c2cf-6eb9-43d1-9328-\
30fbb7b4d877"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   133,1,15706262768710476320,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7038511389397373`*^9, 3.70583721364874*^9, 
  3.706311436688656*^9, 3.706313741404538*^9, 3.7063529275748672`*^9, 
  3.706958394994368*^9, 
  3.71180884385822*^9},ExpressionUUID->"2d00736a-8686-4181-b3db-590ae3adc61d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "k"], "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]]}], ",", 
   RowBox[{
    SubscriptBox["b", "k"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "z"}], "+", 
      RowBox[{"Sin", "[", "\[Eta]", "]"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.703851138945722*^9, 3.705837213780683*^9, 
  3.706311436861391*^9, 3.7063137415711393`*^9, 3.706352928186447*^9, 
  3.706958395228321*^9, 
  3.711808843998643*^9},ExpressionUUID->"8bcce592-2136-4884-ae58-\
b4c309d47aec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["5", "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.703851138945722*^9, 3.705837213780683*^9, 
  3.706311436861391*^9, 3.7063137415711393`*^9, 3.706352928186447*^9, 
  3.706958395228321*^9, 
  3.711808844106814*^9},ExpressionUUID->"0d7d663d-33f3-47b7-883a-\
b9b864a141b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Lambda]", "1"], "=", 
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["\[Lambda]", "2"], "=", 
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7024751514584103`*^9, 3.7024751710794992`*^9}, {
  3.7025878857886143`*^9, 3.702587909888274*^9}, {3.702589529140115*^9, 
  3.702589532196205*^9}},ExpressionUUID->"6454c3f6-c0c4-40df-aac8-\
e61711f291e7"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.702475444442328*^9, 3.702502559339875*^9, 
  3.702570953773624*^9, 3.702587578669462*^9, 3.702589534103779*^9, 
  3.70259050034634*^9, 3.702655561026478*^9, 3.7026584144333057`*^9, 
  3.703851045899838*^9, 3.70385114384718*^9, 3.705837221929576*^9, 
  3.706311444404846*^9, 3.706313745080312*^9, 3.706352932704664*^9, 
  3.706958395386177*^9, 
  3.711809395968033*^9},ExpressionUUID->"56e9738e-da72-4ebc-beb6-\
fc81fb43ab84"],

Cell[BoxData[
 FractionBox["5", "3"]], "Output",
 CellChangeTimes->{3.702475444442328*^9, 3.702502559339875*^9, 
  3.702570953773624*^9, 3.702587578669462*^9, 3.702589534103779*^9, 
  3.70259050034634*^9, 3.702655561026478*^9, 3.7026584144333057`*^9, 
  3.703851045899838*^9, 3.70385114384718*^9, 3.705837221929576*^9, 
  3.706311444404846*^9, 3.706313745080312*^9, 3.706352932704664*^9, 
  3.706958395386177*^9, 
  3.7118093959767942`*^9},ExpressionUUID->"67fce02b-4229-4bf2-b001-\
0eab5d68e2d8"]
}, Open  ]],

Cell[TextData[{
 "Note that although the fixed point depends on z, the Jacobian J is \
independent of what value of z would be used. As promised, J is already \
diagonal for ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["a", "k"], " ", "and", " ", 
   SubscriptBox["b", "k"]}]],
  CellChangeTimes->{{3.696865901706353*^9, 3.696865959142205*^9}, {
   3.7024698297124577`*^9, 3.702469848080144*^9}, {3.702469998899364*^9, 
   3.702469999819957*^9}, {3.702470106161014*^9, 3.702470116893167*^9}, {
   3.702474503637257*^9, 3.702474529866764*^9}, {3.702586389895788*^9, 
   3.7025864131531897`*^9}, {3.702586462103582*^9, 3.7025864641008053`*^9}, {
   3.7025865377611847`*^9, 3.702586539878989*^9}},ExpressionUUID->
  "36899d45-d947-4bd6-ab52-8cf05c2f625b"],
 ", with eigenvalues ",
 Cell[BoxData[
  SubscriptBox["\[Lambda]", "1"]],ExpressionUUID->
  "b5c3ce80-15af-4205-985b-f40eefaea5cc"],
 "=3 and ",
 Cell[BoxData[
  SubscriptBox["\[Lambda]", "2"]],ExpressionUUID->
  "ad3c9c0b-3db8-4d43-bec1-545f9bd975c3"],
 "=5/3. So, which values of z do we have to expand around? For that, we need \
to find the value of z for which the initial conditions of the RG-flow at k=1 \
remain invariant all the way to the fixed point at k=\[Infinity]. That \
requires that both, ",
 Cell[BoxData[
  SubscriptBox["a", "1"]],
  CellChangeTimes->{
   3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
    3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
    3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
    3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
    3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
    3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
    3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
    3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
    3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
    3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
    3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
    3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
    3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
    3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9},
  ExpressionUUID->"afa65439-5633-4878-8fa8-d2986f630f58"],
 "(z)=",
 Cell[BoxData[
  SubscriptBox["a", "\[Infinity]"]],
  CellChangeTimes->{
   3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
    3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
    3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
    3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
    3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
    3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
    3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
    3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
    3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
    3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
    3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
    3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
    3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
    3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9},
  ExpressionUUID->"0bcb0e89-2a8b-456c-9fff-5a3d6e092188"],
 "(z), and ",
 Cell[BoxData[
  SubscriptBox["b", "1"]],
  CellChangeTimes->{
   3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
    3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
    3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
    3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
    3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
    3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
    3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
    3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
    3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
    3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
    3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
    3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
    3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
    3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9},
  ExpressionUUID->"e89d0bc5-410f-45b9-845a-5a60d9878d7a"],
 "(z)=",
 Cell[BoxData[
  SubscriptBox["b", "\[Infinity]"]],
  CellChangeTimes->{
   3.6937599617344427`*^9, 3.693760316591002*^9, {3.693761154304529*^9, 
    3.69376117112556*^9}, 3.693761342410522*^9, 3.6937629908206053`*^9, 
    3.6937793247732677`*^9, 3.693836279908435*^9, 3.693836363286275*^9, 
    3.693909000070538*^9, 3.6939113161039762`*^9, 3.6939253563514233`*^9, 
    3.6941590821266527`*^9, 3.694254297955679*^9, {3.694254457633259*^9, 
    3.694254486208723*^9}, 3.694254527431781*^9, 3.694254564944456*^9, {
    3.69426246837422*^9, 3.694262493568972*^9}, 3.6942625619295588`*^9, 
    3.69426261575388*^9, 3.694292867528728*^9, 3.695511155576696*^9, 
    3.695511275850469*^9, 3.6965367239461393`*^9, 3.696854681797497*^9, 
    3.698255462306347*^9, 3.698275777489998*^9, 3.702406612984033*^9, {
    3.7024085635118923`*^9, 3.702408580783518*^9}, {3.7024683333912354`*^9, 
    3.702468350129376*^9}, 3.70246862657691*^9, 3.702474637976095*^9, 
    3.7025024503919163`*^9, {3.702502488586784*^9, 3.7025025116181793`*^9}, 
    3.702570913582665*^9, 3.702587104996562*^9, 3.702587229094301*^9},
  ExpressionUUID->"7d7f57fb-b10e-40b4-8993-bfe2a32bde5c"],
 "(z), which is overconstraint! Are there ANY solutions?"
}], "Text",
 CellChangeTimes->{{3.7024702493752737`*^9, 3.7024707337021427`*^9}, {
  3.7025875905920763`*^9, 3.702587655344636*^9}, {3.7025878858129187`*^9, 
  3.7025879098246193`*^9}, {3.702644463286379*^9, 3.702644469019821*^9}, {
  3.702644513214316*^9, 
  3.702644520477302*^9}},ExpressionUUID->"eac22402-3e64-4355-935d-\
d22c9fd6b852"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "k"], "/.", "FP"}], ")"}], "\[Equal]", 
    RowBox[{"RGIC", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "z"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["b", "k"], "/.", "FP"}], ")"}], "\[Equal]", 
    RowBox[{"RGIC", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ",", "z"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702470747551051*^9, 3.702470796127019*^9}, {
   3.702474572166917*^9, 3.7024745738035383`*^9}, 3.7025864830453568`*^9, 
   3.702586540965934*^9},ExpressionUUID->"b225707c-7470-4e1c-9654-\
1d7c75bc9a94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7024707733622923`*^9, 3.7024707971856527`*^9}, 
   3.7024746391811037`*^9, 3.702502563986671*^9, 3.7025709595498133`*^9, 
   3.702587660153569*^9, 3.7025895399013233`*^9, 3.702590512954965*^9, 
   3.702655565161479*^9, 3.7026584144997177`*^9, 3.703851146832934*^9, 
   3.705837330820298*^9, 3.70631144475248*^9, 3.7063137482655773`*^9, 
   3.706352935440427*^9, 3.706958395463915*^9, 
   3.711809475288653*^9},ExpressionUUID->"9d6375f0-ecbb-4f34-aef7-\
b2732f0b7f0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7024707733622923`*^9, 3.7024707971856527`*^9}, 
   3.7024746391811037`*^9, 3.702502563986671*^9, 3.7025709595498133`*^9, 
   3.702587660153569*^9, 3.7025895399013233`*^9, 3.702590512954965*^9, 
   3.702655565161479*^9, 3.7026584144997177`*^9, 3.703851146832934*^9, 
   3.705837330820298*^9, 3.70631144475248*^9, 3.7063137482655773`*^9, 
   3.706352935440427*^9, 3.706958395463915*^9, 
   3.711809475305524*^9},ExpressionUUID->"676a8249-1b61-41ff-bbfe-\
e0f65bb63664"]
}, Open  ]],

Cell["\<\
Thus, both, for z=1 and z=-1, do we have (physical) fixed point that can be \
reached from the initial conditions of the RG-flow. At z=1, we have the \
FP-values:\
\>", "Text",
 CellChangeTimes->{{3.702470839463326*^9, 3.702470961645977*^9}, {
  3.702471063194038*^9, 3.702471065900283*^9}, {3.702474192524679*^9, 
  3.7024742053509827`*^9}, {3.702827710577505*^9, 3.702827728151114*^9}, {
  3.7038511635700493`*^9, 
  3.703851174561921*^9}},ExpressionUUID->"86b6f4b0-2220-4f42-ae13-\
fae8b68b4793"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FP", "/.", 
  RowBox[{"z", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.7024742149153137`*^9, 
  3.702474231338847*^9}},ExpressionUUID->"b66504e9-e96d-4d83-97f4-\
5a32c32ec0e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "k"], "\[Rule]", 
    FractionBox["1", "3"]}], ",", 
   RowBox[{
    SubscriptBox["b", "k"], "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.702474232095858*^9, 3.702474639227654*^9, 
  3.702502586515373*^9, 3.702570966942227*^9, 3.702587669270426*^9, 
  3.702589544194569*^9, 3.7025905242748938`*^9, 3.702655572965456*^9, 
  3.702658414566669*^9, 3.7038511849461412`*^9, 3.705837339928647*^9, 
  3.7063114449649363`*^9, 3.70631375191652*^9, 3.706352938047523*^9, 
  3.7069583955297422`*^9, 
  3.7118094838402863`*^9},ExpressionUUID->"1459bbb7-31d4-4695-9f7b-\
3e571db38a9d"]
}, Open  ]],

Cell[TextData[{
 "Now, we analyze the FP at z=1 by setting \[Zeta]=z-1 and expand to terms of \
4th order: (the following expression corresponds to the subtractions {",
 Cell[BoxData[
  SubscriptBox["a", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "20891a37-160c-4ebf-a37f-cbff11e79bf9"],
 "(",
 Cell[BoxData[
  SubscriptBox["a", "k"]],ExpressionUUID->
  "fe3b0bf1-95fc-4400-a28b-a68a70aad9dd"],
 ",",
 Cell[BoxData[
  SubscriptBox["b", "k"]],ExpressionUUID->
  "211f9359-0060-4fea-aec0-18cb49070861"],
 ") - ",
 Cell[BoxData[
  SubscriptBox["a", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "ca761645-bd13-4acc-8be6-f2eea5675771"],
 "; ",
 Cell[BoxData[
  SubscriptBox["b", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "77521eaf-8e08-4577-814e-c8044cd3476f"],
 "(",
 Cell[BoxData[
  SubscriptBox["a", "k"]],ExpressionUUID->
  "cf5e950a-a64e-4ab3-beaf-0b9b7d89500c"],
 ",",
 Cell[BoxData[
  SubscriptBox["b", "k"]],ExpressionUUID->
  "95d80411-b66b-4dc8-94d6-1a531500bc1a"],
 ") - ",
 Cell[BoxData[
  SubscriptBox["b", 
   RowBox[{"k", "+", "1"}]]],ExpressionUUID->
  "6fc42036-3bc1-4c5e-a9be-07320d41020b"],
 "}, which should be zero!)"
}], "Text",
 CellChangeTimes->{{3.6979940012546787`*^9, 3.697994038654151*^9}, {
   3.702474777215331*^9, 3.702474856755341*^9}, {3.702475657409986*^9, 
   3.702475799409532*^9}, {3.702479308196802*^9, 3.702479314171*^9}, {
   3.7025863928336763`*^9, 3.702586424599265*^9}, {3.702586487942192*^9, 
   3.702586505639435*^9}, {3.702586586390457*^9, 3.702586620025538*^9}, 
   3.7025880836566057`*^9, {3.711809508725356*^9, 3.7118096006115313`*^9}, {
   3.711809766051304*^9, 
   3.711809768217815*^9}},ExpressionUUID->"d077c3fc-ef0a-4bda-afd8-\
58704da874db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Expansiona", "k"], "=", 
   RowBox[{
    RowBox[{"1", "/", "3"}], "+", 
    RowBox[{"\[Zeta]", "*", "\[ScriptCapitalA]", "*", 
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["\[Lambda]", "1"], ")"}], "^", "k"}]}], "+", 
    RowBox[{
     RowBox[{"\[Zeta]", "^", "2"}], "*", 
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Zeta]", "^", "3"}], "*", 
     RowBox[{
      SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Expansionb", "k"], "=", 
   RowBox[{"1", "+", 
    RowBox[{"\[Zeta]", "*", "\[ScriptCapitalB]", "*", 
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["\[Lambda]", "2"], ")"}], "^", "k"}]}], "+", 
    RowBox[{
     RowBox[{"\[Zeta]", "^", "2"}], "*", 
     RowBox[{
      SubscriptBox["\[Beta]", "2"], "[", "k", "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Zeta]", "^", "3"}], "*", 
     RowBox[{
      SubscriptBox["\[Beta]", "3"], "[", "k", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zero", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"k", "+", "1"}]], ",", 
           SubscriptBox["b", 
            RowBox[{"k", "+", "1"}]]}], "}"}], "/.", 
         RowBox[{"z", "\[Rule]", "1"}]}], "\[IndentingNewLine]", "/.", 
        RowBox[{
         SubscriptBox["a", "k"], "\[Rule]", 
         SubscriptBox["Expansiona", "k"]}]}], "/.", 
       RowBox[{
        SubscriptBox["b", "k"], "\[Rule]", 
        SubscriptBox["Expansionb", "k"]}]}], ")"}], "\[IndentingNewLine]", 
     "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["Expansiona", "k"], ",", 
         SubscriptBox["Expansionb", "k"]}], "}"}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"k", "+", "1"}]}]}], ")"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Zero", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"Zero", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.694159288832363*^9, 3.694159355479465*^9}, {
   3.694159391080987*^9, 3.6941593916470213`*^9}, {3.694189789850588*^9, 
   3.694189791503544*^9}, {3.694263517275197*^9, 3.6942635468426447`*^9}, {
   3.695511314173647*^9, 3.6955113576054983`*^9}, {3.695511482374235*^9, 
   3.695511511459568*^9}, {3.6955119026133747`*^9, 3.695511926647744*^9}, {
   3.695553006849359*^9, 3.6955530073666487`*^9}, {3.696182449875173*^9, 
   3.696182450021294*^9}, {3.6961825228665953`*^9, 3.6961825353784237`*^9}, 
   3.696183226703521*^9, 3.696183510109379*^9, {3.697901352015242*^9, 
   3.697901361862632*^9}, {3.697901401527439*^9, 3.6979015148064127`*^9}, {
   3.697903291581015*^9, 3.697903414284087*^9}, {3.697986558525936*^9, 
   3.697986587004244*^9}, {3.6979912967300453`*^9, 3.69799134924887*^9}, {
   3.697993974072706*^9, 3.69799398129557*^9}, {3.6979941636562853`*^9, 
   3.697994173646522*^9}, {3.698244851898973*^9, 3.6982448700779943`*^9}, {
   3.698497757782115*^9, 3.6984977828606977`*^9}, {3.698497841655011*^9, 
   3.698497848717492*^9}, {3.6985034525854273`*^9, 3.6985034612735147`*^9}, {
   3.699199884072097*^9, 3.699199884990767*^9}, {3.699199950588402*^9, 
   3.699199950693542*^9}, {3.70230912343347*^9, 3.702309135888359*^9}, {
   3.702311787598117*^9, 3.70231179110118*^9}, {3.702311858665086*^9, 
   3.702311859104498*^9}, {3.70231217010238*^9, 3.702312179014955*^9}, {
   3.702312216929016*^9, 3.702312225399805*^9}, {3.7024748707520447`*^9, 
   3.702474889504287*^9}, {3.7024749267298517`*^9, 3.702474944899315*^9}, {
   3.702474991681292*^9, 3.702475019892764*^9}, {3.702475220117646*^9, 
   3.702475227720416*^9}, {3.70247527169567*^9, 3.702475358925946*^9}, {
   3.702475642304118*^9, 3.702475644617012*^9}, 3.702475810661817*^9, {
   3.702475855999878*^9, 3.7024760209949017`*^9}, 3.702476115675743*^9, {
   3.7024768187375107`*^9, 3.702476834393314*^9}, {3.70247698106528*^9, 
   3.702476981201228*^9}, 3.702477113631937*^9, {3.702502598576985*^9, 
   3.7025025998005238`*^9}, {3.70258639604631*^9, 3.702586432676792*^9}, {
   3.702586511604254*^9, 3.7025865163285103`*^9}, 3.702586635879047*^9, 
   3.702587682406448*^9, {3.702587741098782*^9, 3.702587741109427*^9}, {
   3.702587778966608*^9, 3.702587792327042*^9}, {3.7025878541062098`*^9, 
   3.702587868221507*^9}, 3.702587909837227*^9, {3.702587959319483*^9, 
   3.7025879644464493`*^9}, {3.7025879965074*^9, 3.702588060760089*^9}, {
   3.702588146870913*^9, 3.702588147094887*^9}, {3.702589127160173*^9, 
   3.702589157441638*^9}, {3.7025893007092543`*^9, 3.702589338708445*^9}, 
   3.7025895871411448`*^9, 3.703851197662579*^9, {3.7038602247445107`*^9, 
   3.703860236223139*^9}},ExpressionUUID->"90aef38c-25eb-49fd-a88e-\
0969b5aa20e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["9", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Alpha]", "2"], "[", 
         RowBox[{"1", "+", "k"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["27", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "3"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", 
         SuperscriptBox["5", "k"], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]"}],
         "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{
          SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Alpha]", "3"], "[", 
         RowBox[{"1", "+", "k"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["\[Zeta]", "3"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
      SeriesData[$CellContext`\[Zeta], 0, {}, 2, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Zeta], 0, {
     9^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2 + 
      3 Subscript[$CellContext`\[Alpha], 2][$CellContext`k] - 
      Subscript[$CellContext`\[Alpha], 2][1 + $CellContext`k], 
      27^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^3 + 
      Rational[-1, 2] 3^(2 + $CellContext`k) 
       5^$CellContext`k $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] + 
      2 3^(2 + $CellContext`k) $CellContext`\[ScriptCapitalA] 
       Subscript[$CellContext`\[Alpha], 2][$CellContext`k] + 
      3 Subscript[$CellContext`\[Alpha], 3][$CellContext`k] - 
      Subscript[$CellContext`\[Alpha], 3][1 + $CellContext`k]}, 2, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}]}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "k"}]}]], " ", 
         SuperscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{
           SubscriptBox["\[Beta]", "2"], "[", "k", "]"}]}], "3"], "-", 
        RowBox[{
         SubscriptBox["\[Beta]", "2"], "[", 
         RowBox[{"1", "+", "k"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["25", "3"], ")"}], "k"]}], " ", "\[ScriptCapitalA]", 
         " ", 
         SuperscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}]}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         SuperscriptBox["\[ScriptCapitalB]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", "\[ScriptCapitalB]", " ", 
         RowBox[{
          SubscriptBox["\[Beta]", "2"], "[", "k", "]"}]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{
           SubscriptBox["\[Beta]", "3"], "[", "k", "]"}]}], "3"], "-", 
        RowBox[{
         SubscriptBox["\[Beta]", "3"], "[", 
         RowBox[{"1", "+", "k"}], "]"}]}], ")"}], " ", 
      SuperscriptBox["\[Zeta]", "3"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
      SeriesData[$CellContext`\[Zeta], 0, {}, 2, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Zeta], 0, {
     3^((-2) (1 + $CellContext`k)) 
       5^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalB]^2 + 
      Rational[5, 3] Subscript[$CellContext`\[Beta], 2][$CellContext`k] - 
      Subscript[$CellContext`\[Beta], 2][
      1 + $CellContext`k], -
       Rational[
         25, 3]^$CellContext`k $CellContext`\[ScriptCapitalA] $CellContext`\
\[ScriptCapitalB]^2 + 
      3^((-3) (1 + $CellContext`k)) 
       5^(1 + 3 $CellContext`k) $CellContext`\[ScriptCapitalB]^3 + 
      2 3^(-2 - $CellContext`k) 
       5^(1 + $CellContext`k) $CellContext`\[ScriptCapitalB] 
       Subscript[$CellContext`\[Beta], 2][$CellContext`k] + 
      Rational[5, 3] Subscript[$CellContext`\[Beta], 3][$CellContext`k] - 
      Subscript[$CellContext`\[Beta], 3][1 + $CellContext`k]}, 2, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702477201676199*^9, {3.702477417052073*^9, 3.7024774446554747`*^9}, 
   3.7024774847038813`*^9, 3.7024775295617237`*^9, 3.7024777819790077`*^9, 
   3.702477899136376*^9, 3.70247814590331*^9, 3.702502612063051*^9, 
   3.702570124245715*^9, 3.702570245286805*^9, 3.702570291783366*^9, 
   3.702570431801524*^9, 3.702570570450227*^9, 3.7025709750584097`*^9, 
   3.702587676113536*^9, 3.702587801222961*^9, 3.70258806992061*^9, 
   3.7025881004946823`*^9, 3.702588432879057*^9, 3.7025891934805098`*^9, {
   3.702589322930909*^9, 3.702589341823141*^9}, 3.702589554089457*^9, 
   3.702589608696169*^9, 3.702590538613274*^9, 3.702655578356821*^9, 
   3.702658417081511*^9, 3.703851218884541*^9, 3.703851275972123*^9, 
   3.703860100978652*^9, 3.7038602027319307`*^9, 3.703860245034135*^9, 
   3.703876879322699*^9, 3.7038775221027517`*^9, 3.703877968483431*^9, 
   3.703878093952931*^9, 3.705837441751371*^9, 3.7063116271999893`*^9, 
   3.7063137592394247`*^9, 3.706352951104967*^9, 3.706958403057539*^9, 
   3.711809609915434*^9},ExpressionUUID->"289c6896-b0c9-4939-adc7-\
aa1bf3b421fc"]
}, Open  ]],

Cell["Solution order-by-order in \[Zeta] : ", "Text",
 CellChangeTimes->{{3.7024765605856543`*^9, 3.702476574485594*^9}, {
   3.7118097717115307`*^9, 3.711809774633274*^9}, 
   3.711809820017179*^9},ExpressionUUID->"d6c8e829-1808-42f2-9541-\
2680fb04a730"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R2", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Zero", ",", "\[Zeta]", ",", "2"}], "]"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], ",", 
          RowBox[{
           SubscriptBox["\[Beta]", "2"], "[", "k", "]"}]}], "}"}], ",", "k"}],
        "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"9", "/", "2"}], " ", 
       SuperscriptBox["\[ScriptCapitalA]", "2"]}]}]}], "/.", 
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"5", "/", "6"}], " ", 
      RowBox[{"\[ScriptCapitalB]", "^", "2"}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Zero", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Zero", "/.", "R2"}], "/.", 
     RowBox[{"(", 
      RowBox[{"R2", "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"k", "+", "1"}]}]}], ")"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"R3", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Zero", ",", "\[Zeta]", ",", "3"}], "]"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}], ",", 
          RowBox[{
           SubscriptBox["\[Beta]", "3"], "[", "k", "]"}]}], "}"}], ",", "k"}],
        "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"C", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"27", "/", "4"}], 
        RowBox[{"\[ScriptCapitalA]", "^", "3"}]}], "-", 
       RowBox[{
        RowBox[{"9", "/", "8"}], 
        RowBox[{"\[ScriptCapitalA]", "^", "2"}], "\[ScriptCapitalB]"}]}]}]}], 
    "/.", 
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "12"}], 
       RowBox[{"\[ScriptCapitalB]", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "\[ScriptCapitalA]", " ", 
       RowBox[{"\[ScriptCapitalB]", "^", "2"}]}]}]}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Zero", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Zero", "/.", "R3"}], "/.", 
     RowBox[{"(", 
      RowBox[{"R3", "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"k", "+", "1"}]}]}], ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6979034544874163`*^9, 3.697903530465859*^9}, {
   3.6979039255599337`*^9, 3.6979039262473183`*^9}, {3.699200055101039*^9, 
   3.6992000864577007`*^9}, {3.702312123748177*^9, 3.7023121322032127`*^9}, 
   3.702475106557379*^9, 3.7024752332179127`*^9, 3.702475294793932*^9, {
   3.702475576690023*^9, 3.70247560842413*^9}, {3.702476079509692*^9, 
   3.702476080871929*^9}, {3.702476389226122*^9, 3.702476399334566*^9}, 
   3.702476533332632*^9, {3.7024768715412283`*^9, 3.702476873124103*^9}, {
   3.702477144604546*^9, 3.702477181591638*^9}, {3.702477335440823*^9, 
   3.702477438451549*^9}, 3.70247747341096*^9, {3.702477514921249*^9, 
   3.7024775196776247`*^9}, {3.702477591059215*^9, 3.7024776954328833`*^9}, {
   3.7024777279031057`*^9, 3.7024777730762053`*^9}, {3.7024778882955713`*^9, 
   3.7024778926857977`*^9}, {3.7024779486517572`*^9, 3.702477966519103*^9}, {
   3.702478000133733*^9, 3.702478046328313*^9}, {3.7024780893086147`*^9, 
   3.702478104372161*^9}, {3.702478136352871*^9, 3.702478139193157*^9}, {
   3.7025701504726753`*^9, 3.702570167604177*^9}, {3.702570198408599*^9, 
   3.702570233472456*^9}, {3.702570263482148*^9, 3.702570363304655*^9}, {
   3.702570399480227*^9, 3.702570427640936*^9}, {3.702570469598443*^9, 
   3.7025705089869633`*^9}, {3.702570541841283*^9, 3.702570563555427*^9}, {
   3.702587980848328*^9, 3.7025880072500362`*^9}, {3.702588043894541*^9, 
   3.702588060741482*^9}, 3.703851324173904*^9, 3.703851356102228*^9, {
   3.7038514198900223`*^9, 3.703851450084881*^9}, {3.703851554803178*^9, 
   3.703851583187702*^9}, {3.703851630672361*^9, 3.703851686495294*^9}, {
   3.703851753317238*^9, 3.703851851504974*^9}, 3.703860118511194*^9, {
   3.70386018140809*^9, 3.703860185591885*^9}, 3.703860245718458*^9, {
   3.703876848479125*^9, 3.703876870403685*^9}, 3.703877513608079*^9, 
   3.70387780518088*^9, {3.7038779064431047`*^9, 3.7038780313359823`*^9}, {
   3.7038780653661127`*^9, 
   3.703878066373843*^9}},ExpressionUUID->"6b5d06af-6968-4717-b40d-\
4da65ee4ecba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["3", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}]}]], " ", 
     SuperscriptBox["\[ScriptCapitalA]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "2"], "[", "k", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["5", "3"], ")"}], 
      RowBox[{"2", " ", "k"}]], " ", 
     SuperscriptBox["\[ScriptCapitalB]", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.702588106177788*^9, 3.702588437090447*^9, 
  3.7025896130384417`*^9, 3.702590555472611*^9, 3.7026555815983057`*^9, 
  3.702658417216777*^9, 3.703851229077841*^9, 3.703851326570059*^9, 
  3.703851432740282*^9, 3.7038515890674686`*^9, 3.7038516398587713`*^9, 
  3.7038517192674522`*^9, 3.703851858733369*^9, 3.7038601229813643`*^9, 
  3.703860251525874*^9, 3.703876882694674*^9, 3.703877524640368*^9, 
  3.7038779737369556`*^9, 3.7038780961600523`*^9, 3.705837534418419*^9, 
  3.706313762611558*^9, 3.706352957798493*^9, 3.7069584038783007`*^9, 
  3.7118097535716333`*^9},ExpressionUUID->"c0882239-ed1c-455c-9f13-\
0a48198a9f63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "k"}]}]], " ", 
      SuperscriptBox["\[ScriptCapitalA]", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "+", "k"}]], " ", 
      SuperscriptBox["5", "k"], " ", 
      SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
      "\[ScriptCapitalB]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Beta]", "3"], "[", "k", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      SuperscriptBox["3", 
       RowBox[{"1", "-", "k"}]], " ", 
      SuperscriptBox["5", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "k"}]}]], " ", "\[ScriptCapitalA]", " ", 
      SuperscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["5", "3"], ")"}], 
       RowBox[{"3", " ", "k"}]], " ", 
      SuperscriptBox["\[ScriptCapitalB]", "3"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.702588106177788*^9, 3.702588437090447*^9, 
  3.7025896130384417`*^9, 3.702590555472611*^9, 3.7026555815983057`*^9, 
  3.702658417216777*^9, 3.703851229077841*^9, 3.703851326570059*^9, 
  3.703851432740282*^9, 3.7038515890674686`*^9, 3.7038516398587713`*^9, 
  3.7038517192674522`*^9, 3.703851858733369*^9, 3.7038601229813643`*^9, 
  3.703860251525874*^9, 3.703876882694674*^9, 3.703877524640368*^9, 
  3.7038779737369556`*^9, 3.7038780961600523`*^9, 3.705837534418419*^9, 
  3.706313762611558*^9, 3.706352957798493*^9, 3.7069584038783007`*^9, 
  3.711809763291615*^9},ExpressionUUID->"df322796-755b-464f-a583-\
daf870319457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Zero"], "Input",
 CellChangeTimes->{{3.7058375635928917`*^9, 
  3.705837567151958*^9}},ExpressionUUID->"dfcadbc7-5545-465e-bdf1-\
dbd4e316e9ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
    SeriesData[$CellContext`\[Zeta], 0, {}, 4, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
    SeriesData[$CellContext`\[Zeta], 0, {}, 4, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.705837571951289*^9, 3.706313777032681*^9, 
  3.7063529755969133`*^9, 3.7069584161286163`*^9, 
  3.711809788890005*^9},ExpressionUUID->"f82dcbef-1a1c-4b39-97f7-\
aa55c342a0a3"]
}, Open  ]],

Cell["\<\
(Note that we have chosen integration constants to cancel sub-leading terms \
in k, to simplify the expressions. It does not affect the following \
calculations, as can be verified by removing those substitutions!)\
\>", "Text",
 CellChangeTimes->{{3.70257102558895*^9, 
  3.702571136518095*^9}},ExpressionUUID->"3c05c9de-7407-41af-a88d-\
dc291f04ccbf"],

Cell[TextData[{
 StyleBox["(4) Evaluation of the Amplitude at the Sought-After Site x=w=0:\n",
  
  FontSize->18],
 "In the following we evaluate asymptotically the matrix X in the solution of \
",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "0"]],ExpressionUUID->
  "f24dd821-d92a-4b2c-87ec-6db24dfc63c4"],
 "=X.",
 Cell[BoxData[
  SubscriptBox["\[Psi]", "IC"]],ExpressionUUID->
  "3d8c6446-2072-4343-b67e-238bf3fb7809"],
 " at the sought-after site w=0 (obtained from \
\[OpenCurlyDoubleQuote]FinalDSGRG\[CloseCurlyDoubleQuote], see (1) above). We \
transform to ",
 Cell[BoxData[
  SubscriptBox["a", "k"]],ExpressionUUID->
  "2d5effd7-7093-4d88-a690-2145cdcada39"],
 " and ",
 Cell[BoxData[
  SubscriptBox["b", "k"]],ExpressionUUID->
  "565d7b12-315c-4e4d-8350-febdcf742124"],
 ", then insert their asymptotic expansion in powers of \[Zeta]=z-1, which we \
just obtained in (3): "
}], "Text",
 CellChangeTimes->{{3.702474693390911*^9, 3.7024747087853193`*^9}, {
   3.702572823777068*^9, 3.702572852712352*^9}, {3.702572894604224*^9, 
   3.70257295661347*^9}, {3.702572996438249*^9, 3.702573086991152*^9}, {
   3.702573119051256*^9, 3.702573274447851*^9}, 3.7025857190341387`*^9, 
   3.7025857516822977`*^9, 3.7025864338455963`*^9, 3.702586518048296*^9, {
   3.703851937539137*^9, 3.703851947806428*^9}, {3.7118098580307217`*^9, 
   3.711809866014204*^9}},ExpressionUUID->"eae820d4-d58b-4c35-be71-\
4b945b6e614b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "k"], "+", 
        RowBox[{
         SubscriptBox["b", "k"], "/", "3"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "z"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "k"], "-", 
        RowBox[{"2", 
         RowBox[{
          SubscriptBox["b", "k"], "/", "3"}]}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["A", "hop"], "=", 
    RowBox[{
     SubscriptBox["A", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["C", "hop"], "=", 
    RowBox[{
     SubscriptBox["C", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["M", "hop"], "=", 
    RowBox[{
     SubscriptBox["M", "shift"], ".", "GroverCoin"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{
    SubscriptBox["I", "hop"], "=", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5501551103945436`*^9, 3.550155117839563*^9}, {
   3.551091878591218*^9, 3.551091884787075*^9}, {3.551092184806464*^9, 
   3.551092188987468*^9}, {3.586714010404951*^9, 3.586714011461995*^9}, {
   3.5867145355165462`*^9, 3.586714572200931*^9}, {3.587391227890567*^9, 
   3.58739123448108*^9}, {3.6472560926567993`*^9, 3.647256117380767*^9}, {
   3.680885389336165*^9, 3.6808854141113253`*^9}, {3.6937597899721622`*^9, 
   3.693759790180789*^9}, {3.693759875374824*^9, 3.693759892156705*^9}, {
   3.693761118290099*^9, 3.693761170441534*^9}, {3.693836295137672*^9, 
   3.693836357567369*^9}, {3.694257319715289*^9, 3.694257319721163*^9}, {
   3.6942624212893763`*^9, 3.694262492674242*^9}, {3.694262559169178*^9, 
   3.6942625608254747`*^9}, {3.694262608399383*^9, 3.694262608617141*^9}, {
   3.702406602062544*^9, 3.702406609926737*^9}, {3.702408557065967*^9, 
   3.702408579871255*^9}, {3.702463565568284*^9, 3.702463565574883*^9}, {
   3.7024681427227383`*^9, 3.7024681444601088`*^9}, {3.7024682111101637`*^9, 
   3.702468349269071*^9}, {3.702474320114272*^9, 3.7024743273517323`*^9}, {
   3.702488003028035*^9, 3.702488014463758*^9}, {3.7025024180386887`*^9, 
   3.7025024456375723`*^9}, {3.702570899434842*^9, 3.702570909953987*^9}, {
   3.7025847335945473`*^9, 3.702584762423133*^9}, {3.702584848382574*^9, 
   3.702584878518956*^9}, {3.702584947108478*^9, 3.702584947113728*^9}, 
   3.7025851436658163`*^9, 3.7025852793119097`*^9, 3.7025853946325903`*^9, {
   3.7025867762863417`*^9, 3.702586863420278*^9}, {3.702587092720162*^9, 
   3.702587098519793*^9}, {3.702587139426797*^9, 3.702587151583503*^9}, {
   3.702587214388846*^9, 3.702587223709235*^9}, {3.703807345386444*^9, 
   3.7038073453917007`*^9}, {3.703808051912808*^9, 3.70380808040093*^9}, {
   3.703852586373261*^9, 3.7038526045207663`*^9}, {3.7038529662366867`*^9, 
   3.7038529688179083`*^9}},ExpressionUUID->"8a377571-2508-4ed8-a0eb-\
607b64acaf2a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SubscriptBox["a", "k"], "+", 
       FractionBox[
        SubscriptBox["b", "k"], "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703852971852283*^9, 3.703854965049171*^9, 
  3.703858013037038*^9, 3.703860280841218*^9, 3.7038769035645037`*^9, 
  3.703877537777068*^9, 3.7038781197026577`*^9, 3.705837676031117*^9, 
  3.706313780732416*^9, 3.706352981870164*^9, 3.7063536114423437`*^9, 
  3.7063536775280113`*^9, 3.70695841618281*^9, 
  3.711809872022831*^9},ExpressionUUID->"c5364428-5fdd-40aa-8398-\
2fcc007fa61f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "z"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703852971852283*^9, 3.703854965049171*^9, 
  3.703858013037038*^9, 3.703860280841218*^9, 3.7038769035645037`*^9, 
  3.703877537777068*^9, 3.7038781197026577`*^9, 3.705837676031117*^9, 
  3.706313780732416*^9, 3.706352981870164*^9, 3.7063536114423437`*^9, 
  3.7063536775280113`*^9, 3.70695841618281*^9, 
  3.711809872033437*^9},ExpressionUUID->"63b0f1a4-e9b7-4f52-8e3b-\
f0fadcd530fc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SubscriptBox["a", "k"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["b", "k"]}], "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703852971852283*^9, 3.703854965049171*^9, 
  3.703858013037038*^9, 3.703860280841218*^9, 3.7038769035645037`*^9, 
  3.703877537777068*^9, 3.7038781197026577`*^9, 3.705837676031117*^9, 
  3.706313780732416*^9, 3.706352981870164*^9, 3.7063536114423437`*^9, 
  3.7063536775280113`*^9, 3.70695841618281*^9, 
  3.71180987203951*^9},ExpressionUUID->"74f79166-2519-4ffc-a568-20e0c6b7cde5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"FinalDSGRG", "[", 
      RowBox[{
       SubscriptBox["A", "hop"], ",", 
       SubscriptBox["C", "hop"], ",", 
       SubscriptBox["M", "hop"], ",", 
       SubscriptBox["I", "hop"]}], "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"z", " ", 
          RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"]}]]},
       {
        FractionBox[
         RowBox[{"z", " ", 
          RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.693749123776017*^9, 3.693749168971868*^9}, {
   3.6938349580705757`*^9, 3.693834960567379*^9}, {3.693924374619444*^9, 
   3.693924418103025*^9}, 3.6939247415950813`*^9, {3.69425393783532*^9, 
   3.694253938539482*^9}, {3.6942867739715147`*^9, 3.694286790390695*^9}, {
   3.702405753640106*^9, 3.702405755614731*^9}, {3.7024060572052383`*^9, 
   3.7024060624758*^9}, {3.702465669546646*^9, 3.702465715326136*^9}, 
   3.702585102945109*^9, 3.702585209423594*^9, 3.702585357905931*^9, {
   3.7025868402629023`*^9, 3.702586863522097*^9}, {3.702590216206205*^9, 
   3.702590235325095*^9}, {3.703806405854054*^9, 3.703806426061181*^9}, {
   3.7038064937429733`*^9, 3.7038065837573423`*^9}, {3.703806651543777*^9, 
   3.7038066545560923`*^9}, 3.703854933514727*^9, {3.7063529887519207`*^9, 
   3.7063529948174553`*^9}, 3.706353621847918*^9, {3.7063536661242456`*^9, 
   3.706353673130785*^9}, 
   3.711809976937771*^9},ExpressionUUID->"78833063-0ef1-4533-bba5-\
cd17e2d4082e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["a", "k"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
               SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "k"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
           SubscriptBox["b", "k"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["a", "k"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
              SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
           SubscriptBox["a", "k"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
           SubscriptBox["b", "k"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "k"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["a", "k"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Eta]"}], "]"}], "+", 
             RowBox[{"6", " ", "z", " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
           SubscriptBox["b", "k"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["a", "k"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Eta]"}], "]"}], "-", 
             RowBox[{"3", " ", "z", " ", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
              SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
           SubscriptBox["a", "k"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
           SubscriptBox["b", "k"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703852991364655*^9, 3.703854975604269*^9, 
  3.703858021700872*^9, 3.7038602890491734`*^9, 3.7038769116389647`*^9, 
  3.703877547331808*^9, 3.703878127740547*^9, 3.705837728146525*^9, 
  3.7063137892565527`*^9, 3.7063530089131308`*^9, 3.706353618323122*^9, 
  3.706353687475321*^9, 3.706959439248746*^9, 3.711809900436698*^9, 
  3.711809982999908*^9},ExpressionUUID->"b655b42c-fc82-4ba6-b966-\
10bb426714fd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "z"}], "+", 
           RowBox[{"5", " ", "z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
          ")"}], " ", 
         SubscriptBox["b", "k"]}], "-", 
        RowBox[{"3", " ", 
         SubscriptBox["a", "k"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "z"}], "+", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]}], 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z"}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
          ")"}], " ", 
         SubscriptBox["b", "k"]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["a", "k"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z"}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
             ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["a", "k"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
               SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"6", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "z"}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
            
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
           ")"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["a", "k"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "z"}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
            
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
            
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
              ")"}], " ", 
             SubscriptBox["b", "k"]}]}], ")"}]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Gamma]", "-", "\[Eta]"}], "]"}]}], "+", 
              RowBox[{"4", " ", "z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Gamma]", "+", 
                RowBox[{"2", " ", "\[Eta]"}]}], "]"}]}], ")"}], " ", 
            SubscriptBox["b", "k"]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["a", "k"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Gamma]", "-", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{"5", " ", "z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Gamma]", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"\[Gamma]", "+", 
                 RowBox[{"2", " ", "\[Eta]"}]}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
               SubscriptBox["b", "k"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"6", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
         RowBox[{"6", " ", "z", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "z"}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
            
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
           ")"}], " ", 
          SubscriptBox["b", "k"]}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["a", "k"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "z"}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
            
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
            
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
              ")"}], " ", 
             SubscriptBox["b", "k"]}]}], ")"}]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "z", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "-", 
              RowBox[{"2", " ", "z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
             ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SubscriptBox["a", "k"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"z", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z"}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
             ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]}], 
       RowBox[{"6", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z"}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}]}], 
          ")"}], " ", 
         SubscriptBox["b", "k"]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["a", "k"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z"}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Gamma]", "+", "\[Eta]"}], ")"}]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
             ")"}], " ", 
            SubscriptBox["b", "k"]}]}], ")"}]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.703852991364655*^9, 3.703854975604269*^9, 
  3.703858021700872*^9, 3.7038602890491734`*^9, 3.7038769116389647`*^9, 
  3.703877547331808*^9, 3.703878127740547*^9, 3.705837728146525*^9, 
  3.7063137892565527`*^9, 3.7063530089131308`*^9, 3.706353618323122*^9, 
  3.706353687475321*^9, 3.706959439248746*^9, 3.711809900436698*^9, 
  3.7118099830220346`*^9},ExpressionUUID->"1ce89152-a270-46e4-822e-\
b83b88490c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "/.", 
       RowBox[{"z", "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       SubscriptBox["a", "k"], "\[Rule]", 
       SubscriptBox["Expansiona", "k"]}]}], "/.", 
     RowBox[{
      SubscriptBox["b", "k"], "\[Rule]", 
      SubscriptBox["Expansionb", "k"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Gseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"G", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "]"}]}], "\n", 
 RowBox[{"Gseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Gseries", "/.", "R2"}], "/.", "R3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.693749123776017*^9, 3.693749168971868*^9}, {
   3.6938349580705757`*^9, 3.693834960567379*^9}, {3.693924374619444*^9, 
   3.693924418103025*^9}, 3.6939247415950813`*^9, {3.69425393783532*^9, 
   3.694253938539482*^9}, {3.6942867739715147`*^9, 3.694286790390695*^9}, {
   3.702405753640106*^9, 3.702405755614731*^9}, {3.7024060572052383`*^9, 
   3.7024060624758*^9}, {3.702465669546646*^9, 3.702465715326136*^9}, {
   3.702478417925593*^9, 3.7024784239931*^9}, 3.7024784809536753`*^9, {
   3.7024803611965847`*^9, 3.702480364497119*^9}, {3.702480399792033*^9, 
   3.702480403470187*^9}, 3.7025717371516*^9, 3.702572103287114*^9, {
   3.702572145039343*^9, 3.702572165780738*^9}, {3.702572494354556*^9, 
   3.70257252002149*^9}, {3.702572565274194*^9, 3.702572586082019*^9}, {
   3.702572650086152*^9, 3.702572663341913*^9}, 3.702577328686982*^9, 
   3.7025851556158237`*^9, 3.702585289056752*^9, {3.702586435345015*^9, 
   3.7025864383119793`*^9}, {3.702586519443647*^9, 3.7025865227694597`*^9}, {
   3.702586840184588*^9, 3.702586863447008*^9}, 3.702587741119911*^9, {
   3.702587778961173*^9, 3.70258779233445*^9}, {3.702589712765189*^9, 
   3.702589717898304*^9}, 3.702589758493812*^9, {3.702590973115973*^9, 
   3.702590975017045*^9}, {3.702591021564621*^9, 3.702591030822708*^9}, 
   3.702591063323986*^9, {3.703859096858411*^9, 3.703859126178677*^9}, {
   3.703860270843083*^9, 
   3.703860273258649*^9}},ExpressionUUID->"94c648b3-3989-459e-b41d-\
d224d81498d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        SuperscriptBox["3", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "k"}]], 
        RowBox[{"\[ScriptCapitalA]", " ", "\[Zeta]"}]], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["9", 
             RowBox[{"-", "k"}]], " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], 
           SuperscriptBox["\[ScriptCapitalA]", "2"]]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["3", "k"], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", "k"}]], " ", 
               SuperscriptBox["5", "k"], " ", 
               SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
               "\[ScriptCapitalB]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}]}],
           ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptCapitalA]", "3"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k)/$CellContext`\[ScriptCapitalA], 
        Rational[1, 9] (6 - 
         9^(-$CellContext`k) $CellContext`\[ScriptCapitalA]^(-2) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), Rational[1, 2] 
        3^(-2 - 3 $CellContext`k) $CellContext`\[ScriptCapitalA]^(-3) (
         2 Subscript[$CellContext`\[Alpha], 2][$CellContext`k]^2 + 
         3^$CellContext`k $CellContext`\[ScriptCapitalA] (
           3^(1 + $CellContext`k) 
            5^$CellContext`k $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] - 2 
           Subscript[$CellContext`\[Alpha], 3][$CellContext`k]))}, -1, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalA]", "+", 
           RowBox[{"\[ScriptCapitalA]", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", "\[Zeta]"}]],
        "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["9", 
             RowBox[{"-", "k"}]], " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["3", "k"], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", "k"}]], " ", 
               SuperscriptBox["5", "k"], " ", 
               SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
               "\[ScriptCapitalB]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}]}],
           ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptCapitalA]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) 
        Cos[$CellContext`\[Eta]]/($CellContext`\[ScriptCapitalA] + \
$CellContext`\[ScriptCapitalA] Sin[$CellContext`\[Eta]]), 
        Rational[1, 9] $CellContext`\[ScriptCapitalA]^(-2) 
        Cos[$CellContext`\[Eta]] (1 + Sin[$CellContext`\[Eta]])^(-1) (
         6 $CellContext`\[ScriptCapitalA]^2 - 9^(-$CellContext`k) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), Rational[1, 2] 
        3^(-2 - 3 $CellContext`k) $CellContext`\[ScriptCapitalA]^(-3) 
        Cos[$CellContext`\[Eta]] (1 + Sin[$CellContext`\[Eta]])^(-1) (
         2 Subscript[$CellContext`\[Alpha], 2][$CellContext`k]^2 + 
         3^$CellContext`k $CellContext`\[ScriptCapitalA] (
           3^(1 + $CellContext`k) 
            5^$CellContext`k $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] - 2 
           Subscript[$CellContext`\[Alpha], 3][$CellContext`k]))}, -1, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalA]", "+", 
           RowBox[{"\[ScriptCapitalA]", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", "\[Zeta]"}]],
        "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}]}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"]}], "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["3", "k"], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", "k"}]], " ", 
               SuperscriptBox["5", "k"], " ", 
               SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
               "\[ScriptCapitalB]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}]}],
           ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptCapitalA]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) 
        Cos[$CellContext`\[Eta]]/($CellContext`\[ScriptCapitalA] + \
$CellContext`\[ScriptCapitalA] 
         Sin[$CellContext`\[Eta]]), -3^((-2) (
           1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]^(-2) 
        Cos[$CellContext`\[Eta]] (1 + Sin[$CellContext`\[Eta]])^(-1) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 + 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), Rational[1, 2] 
        3^(-2 - 3 $CellContext`k) $CellContext`\[ScriptCapitalA]^(-3) 
        Cos[$CellContext`\[Eta]] (1 + Sin[$CellContext`\[Eta]])^(-1) (
         2 Subscript[$CellContext`\[Alpha], 2][$CellContext`k]^2 + 
         3^$CellContext`k $CellContext`\[ScriptCapitalA] (
           3^(1 + $CellContext`k) 
            5^$CellContext`k $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] - 2 
           Subscript[$CellContext`\[Alpha], 3][$CellContext`k]))}, -1, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"]}], 
        RowBox[{"\[ScriptCapitalA]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"], " ", 
         "\[Zeta]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["9", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "k"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{
              SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["3", "k"], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", "k"}]], " ", 
               SuperscriptBox["5", "k"], " ", 
               SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
               "\[ScriptCapitalB]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}]}],
           ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ScriptCapitalA]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) $CellContext`\[ScriptCapitalA]^(-1) 
        Cos[$CellContext`\[Eta]]^2 (1 + Sin[$CellContext`\[Eta]])^(-2), 
        9^(-1 - $CellContext`k) $CellContext`\[ScriptCapitalA]^(-2) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])^2 (1 + 
          Sin[$CellContext`\[Eta]])^(-2) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 (2 + 
           Sin[$CellContext`\[Eta]]) + (-1 + Sin[$CellContext`\[Eta]]) 
          Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), 
        Rational[1, 2] 
        3^(-2 - 3 $CellContext`k) $CellContext`\[ScriptCapitalA]^(-3) 
        Cos[$CellContext`\[Eta]]^2 (1 + Sin[$CellContext`\[Eta]])^(-2) (
         2 Subscript[$CellContext`\[Alpha], 2][$CellContext`k]^2 + 
         3^$CellContext`k $CellContext`\[ScriptCapitalA] (
           3^(1 + $CellContext`k) 
            
            5^$CellContext`k $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] - 2 
           Subscript[$CellContext`\[Alpha], 3][$CellContext`k]))}, -1, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702572108074855*^9, 3.70257217307228*^9, 3.70257252130676*^9, {
   3.702572580509129*^9, 3.702572588186132*^9}, 3.702572664719342*^9, 
   3.70257732973141*^9, 3.702589667044814*^9, 3.702589720271785*^9, 
   3.7025897635908823`*^9, 3.702590584348352*^9, 3.702590977161277*^9, 
   3.702591033520793*^9, 3.702591139250566*^9, 3.702655607676135*^9, 
   3.702658436739654*^9, 3.7038591293905582`*^9, {3.703860274235474*^9, 
   3.703860293717925*^9}, 3.703876915377309*^9, 3.703877550562852*^9, 
   3.703878130485591*^9, 3.7058377916607018`*^9, 3.706313792528964*^9, 
   3.70635301573637*^9, 3.70635369432343*^9, 3.706959449003745*^9, 
   3.711809990858103*^9},ExpressionUUID->"51b51023-c326-4b80-806e-\
4b304b097292"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        SuperscriptBox["3", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "k"}]], 
        RowBox[{"\[ScriptCapitalA]", " ", "\[Zeta]"}]], "+", 
       FractionBox["1", "2"], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "5"], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "-", "k"}]], " ", "\[ScriptCapitalB]", " ", 
        "\[Zeta]"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k)/$CellContext`\[ScriptCapitalA], 
        Rational[1, 2], Rational[1, 8] 
        Rational[
          3, 5]^(-1 - $CellContext`k) $CellContext`\[ScriptCapitalB]}, -1, 2, 
       1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalA]", "+", 
           RowBox[{"\[ScriptCapitalA]", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", "\[Zeta]"}]],
        "+", 
       FractionBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "5"], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}]], " ", "\[ScriptCapitalB]", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", "\[Zeta]"}], 
        RowBox[{"8", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) 
        Cos[$CellContext`\[Eta]]/($CellContext`\[ScriptCapitalA] + \
$CellContext`\[ScriptCapitalA] Sin[$CellContext`\[Eta]]), 
        Cos[$CellContext`\[Eta]]/(2 + 2 Sin[$CellContext`\[Eta]]), 
        Rational[3, 5]^(-1 - $CellContext`k) $CellContext`\[ScriptCapitalB] 
        Cos[$CellContext`\[Eta]]/(8 + 8 Sin[$CellContext`\[Eta]])}, -1, 2, 1],
      
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalA]", "+", 
           RowBox[{"\[ScriptCapitalA]", " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", "\[Zeta]"}]],
        "-", 
       FractionBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "5"], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}]], " ", "\[ScriptCapitalB]", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", "\[Zeta]"}], 
        RowBox[{"8", "+", 
         RowBox[{"8", " ", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) 
        Cos[$CellContext`\[Eta]]/($CellContext`\[ScriptCapitalA] + \
$CellContext`\[ScriptCapitalA] Sin[$CellContext`\[Eta]]), -
        Cos[$CellContext`\[Eta]]/(2 + 2 Sin[$CellContext`\[Eta]]), 
        Rational[3, 5]^(-1 - $CellContext`k) $CellContext`\[ScriptCapitalB] 
        Cos[$CellContext`\[Eta]]/(8 + 8 Sin[$CellContext`\[Eta]])}, -1, 2, 1],
      
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "k"}]], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"]}], 
        RowBox[{"\[ScriptCapitalA]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"], " ", 
         "\[Zeta]"}]], "+", 
       FractionBox["1", "2"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "5"], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", "k"}]], " ", "\[ScriptCapitalB]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], " ", "\[Zeta]"}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "2"],
        SeriesData[$CellContext`\[Zeta], 0, {}, -1, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       3^(-2 - $CellContext`k) $CellContext`\[ScriptCapitalA]^(-1) 
        Cos[$CellContext`\[Eta]]^2 (1 + Sin[$CellContext`\[Eta]])^(-2), 
        Rational[1, 2], Rational[1, 8] 
        Rational[3, 5]^(-1 - $CellContext`k) $CellContext`\[ScriptCapitalB] 
        Cos[$CellContext`\[Eta]]^2 (1 + Sin[$CellContext`\[Eta]])^(-2)}, -1, 
       2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702572108074855*^9, 3.70257217307228*^9, 3.70257252130676*^9, {
   3.702572580509129*^9, 3.702572588186132*^9}, 3.702572664719342*^9, 
   3.70257732973141*^9, 3.702589667044814*^9, 3.702589720271785*^9, 
   3.7025897635908823`*^9, 3.702590584348352*^9, 3.702590977161277*^9, 
   3.702591033520793*^9, 3.702591139250566*^9, 3.702655607676135*^9, 
   3.702658436739654*^9, 3.7038591293905582`*^9, {3.703860274235474*^9, 
   3.703860293717925*^9}, 3.703876915377309*^9, 3.703877550562852*^9, 
   3.703878130485591*^9, 3.7058377916607018`*^9, 3.706313792528964*^9, 
   3.70635301573637*^9, 3.70635369432343*^9, 3.706959449003745*^9, 
   3.711809990942881*^9},ExpressionUUID->"aa545d29-8e11-4111-a704-\
decff5a13543"]
}, Open  ]],

Cell[TextData[{
 "Thus, as stated in the manuscript, we find that each coefficient of the \
matrix G has the asymptotic form ~",
 Cell[BoxData[
  SubscriptBox["\[Lambda]", "1"]],ExpressionUUID->
  "64145d45-5367-4ad5-8bfe-c8a5d40c3ec6"],
 "^(-k)/\[Zeta] +\[Zeta]^0 + ",
 Cell[BoxData[
  SubscriptBox["\[Lambda]", "2"]],ExpressionUUID->
  "090f32c5-795c-4d6a-bb97-857a62689e73"],
 "^k \[Zeta] + ..., which the following limits make obvious:"
}], "Text",
 CellChangeTimes->{{3.702573321833234*^9, 3.702573467233326*^9}, {
  3.702587885753365*^9, 3.702587909856657*^9}, {3.7038592855184717`*^9, 
  3.703859286341361*^9}, {3.711810011057518*^9, 3.711810017395205*^9}, {
  3.735921091169533*^9, 
  3.7359210995263243`*^9}},ExpressionUUID->"dcd7df76-9566-4c62-a21a-\
fda4b96f51b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Gseries", ",", "\[Zeta]", ",", 
       RowBox[{"-", "1"}]}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{"9", " ", "\[ScriptCapitalA]", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], "^", "k"}]}], ")"}]}], ",", 
    RowBox[{"k", "\[Rule]", "Infinity"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Gseries", ",", "\[Zeta]", ",", "0"}], "]"}], ",", 
    RowBox[{"k", "\[Rule]", "Infinity"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Gseries", ",", "\[Zeta]", ",", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "/", "24"}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], "^", "k"}]}], ")"}]}], ",", 
    RowBox[{"k", "\[Rule]", "Infinity"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.70257212608991*^9, 3.7025721340867367`*^9}, {
  3.702572182802908*^9, 3.7025722582717657`*^9}, {3.702572346194016*^9, 
  3.702572348339617*^9}, {3.702573838874892*^9, 3.702573858103182*^9}, {
  3.702587885770166*^9, 3.7025879098712053`*^9}, {3.702588169993133*^9, 
  3.702588170994871*^9}, {3.703859173529945*^9, 3.70385920714478*^9}, {
  3.703859243510017*^9, 
  3.703859268321377*^9}},ExpressionUUID->"575756ce-6d71-4687-8b46-\
0603c40c7377"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"Cos", "[", "\[Eta]", "]"}], 
       RowBox[{"1", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]]},
     {
      FractionBox[
       RowBox[{"Cos", "[", "\[Eta]", "]"}], 
       RowBox[{"1", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7025722172193336`*^9, 3.702572351931492*^9, 
  3.702572744204954*^9, 3.702573860927422*^9, 3.7025897780564547`*^9, 
  3.70259060788687*^9, 3.7026556144959*^9, 3.702658436808696*^9, 
  3.703859214471148*^9, 3.703859269798359*^9, 3.703860350143764*^9, 
  3.703876925038211*^9, 3.7038775555090446`*^9, 3.703878136445024*^9, 
  3.705837916627378*^9, 3.706313795788313*^9, 3.706353021143764*^9, 
  3.706353698814495*^9, 3.706959453490348*^9, 
  3.711810029192288*^9},ExpressionUUID->"9daf738d-ad36-4eba-bb09-\
a42de25cd6d2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"Cos", "[", "\[Eta]", "]"}], 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}]]}], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7025722172193336`*^9, 3.702572351931492*^9, 
  3.702572744204954*^9, 3.702573860927422*^9, 3.7025897780564547`*^9, 
  3.70259060788687*^9, 3.7026556144959*^9, 3.702658436808696*^9, 
  3.703859214471148*^9, 3.703859269798359*^9, 3.703860350143764*^9, 
  3.703876925038211*^9, 3.7038775555090446`*^9, 3.703878136445024*^9, 
  3.705837916627378*^9, 3.706313795788313*^9, 3.706353021143764*^9, 
  3.706353698814495*^9, 3.706959453490348*^9, 
  3.7118100292030897`*^9},ExpressionUUID->"29366ab1-2658-4fb3-bb54-\
8a191858d59e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      FractionBox[
       RowBox[{"Cos", "[", "\[Eta]", "]"}], 
       RowBox[{"1", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]]},
     {
      FractionBox[
       RowBox[{"Cos", "[", "\[Eta]", "]"}], 
       RowBox[{"1", "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}]], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}], "2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7025722172193336`*^9, 3.702572351931492*^9, 
  3.702572744204954*^9, 3.702573860927422*^9, 3.7025897780564547`*^9, 
  3.70259060788687*^9, 3.7026556144959*^9, 3.702658436808696*^9, 
  3.703859214471148*^9, 3.703859269798359*^9, 3.703860350143764*^9, 
  3.703876925038211*^9, 3.7038775555090446`*^9, 3.703878136445024*^9, 
  3.705837916627378*^9, 3.706313795788313*^9, 3.706353021143764*^9, 
  3.706353698814495*^9, 3.706959453490348*^9, 
  3.711810029212741*^9},ExpressionUUID->"d4509ab7-5ef7-4827-82c3-\
11f79c3332dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "/.", 
       RowBox[{"z", "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       SubscriptBox["a", "k"], "\[Rule]", 
       SubscriptBox["Expansiona", "k"]}]}], "/.", 
     RowBox[{
      SubscriptBox["b", "k"], "\[Rule]", 
      SubscriptBox["Expansionb", "k"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Xseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"X", ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}], "\n", 
 RowBox[{"Xseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Xseries", "/.", "R2"}], "/.", "R3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.693749123776017*^9, 3.693749168971868*^9}, {
   3.6938349580705757`*^9, 3.693834960567379*^9}, {3.693924374619444*^9, 
   3.693924418103025*^9}, 3.6939247415950813`*^9, {3.69425393783532*^9, 
   3.694253938539482*^9}, {3.6942867739715147`*^9, 3.694286790390695*^9}, {
   3.702405753640106*^9, 3.702405755614731*^9}, {3.7024060572052383`*^9, 
   3.7024060624758*^9}, {3.702465669546646*^9, 3.702465715326136*^9}, {
   3.702478417925593*^9, 3.7024784239931*^9}, 3.7024784809536753`*^9, {
   3.7024803611965847`*^9, 3.702480364497119*^9}, {3.702480399792033*^9, 
   3.702480403470187*^9}, 3.7025717371516*^9, 3.702572103287114*^9, {
   3.702572145039343*^9, 3.702572165780738*^9}, {3.702572494354556*^9, 
   3.70257252002149*^9}, {3.702572565274194*^9, 3.702572586082019*^9}, {
   3.702572650086152*^9, 3.702572663341913*^9}, 3.702577328686982*^9, 
   3.7025851556158237`*^9, 3.702585289056752*^9, {3.702586435345015*^9, 
   3.7025864383119793`*^9}, {3.702586519443647*^9, 3.7025865227694597`*^9}, {
   3.702586840184588*^9, 3.702586863447008*^9}, 3.702587741119911*^9, {
   3.702587778961173*^9, 3.70258779233445*^9}, {3.702589712765189*^9, 
   3.702589717898304*^9}, 3.702589758493812*^9, {3.702590973115973*^9, 
   3.702590975017045*^9}, {3.702591021564621*^9, 3.702591030822708*^9}, 
   3.702591063323986*^9, {3.703859096858411*^9, 3.703859126178677*^9}, {
   3.703859339967926*^9, 3.703859380173408*^9}, {3.703859488415607*^9, 
   3.7038595011039877`*^9}, {3.703859563688723*^9, 3.703859563785183*^9}, {
   3.703859652482444*^9, 
   3.7038596592233353`*^9}},ExpressionUUID->"d73ac3b0-65a6-4ec8-9020-\
cffa9a9a0279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "-", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         "\[Zeta]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["3", 
               RowBox[{"1", "+", "k"}]], " ", 
              SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["3", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "k"}]}]], " ", "\[ScriptCapitalA]"}], 
                "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["5", "k"], " ", "\[ScriptCapitalB]"}]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}], 
          ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {(Sin[$CellContext`\[Gamma]]/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[
           1, 2] $CellContext`\[Eta]]), ((((Rational[-1, 2] 
            3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
          Cos[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), (((Rational[9, 4] 
           Cos[$CellContext`\[Gamma]])/(
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 - 2 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), (((
           Rational[-9, 8] Cos[$CellContext`\[Gamma]])/(
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) ((
           3^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2) (
           3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA] - (2 
            5^$CellContext`k) $CellContext`\[ScriptCapitalB]) - ((4 
           3^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k] + 
         4 Subscript[$CellContext`\[Alpha], 3][$CellContext`k])}, 0, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         "\[Zeta]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["3", 
               RowBox[{"1", "+", "k"}]], " ", 
              SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["3", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "k"}]}]], " ", "\[ScriptCapitalA]"}], 
                "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["5", "k"], " ", "\[ScriptCapitalB]"}]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}]}], 
          ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {((-Sin[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), ((((Rational[-1, 2] 
            3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
          Sin[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), (((Rational[9, 4] 
           Sin[$CellContext`\[Gamma]])/(
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 - 2 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k]), (((
           Rational[-9, 8] Sin[$CellContext`\[Gamma]])/(
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) ((
           3^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2) (
           3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA] - (2 
            5^$CellContext`k) $CellContext`\[ScriptCapitalB]) - ((4 
           3^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k] + 
         4 Subscript[$CellContext`\[Alpha], 3][$CellContext`k])}, 0, 4, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "-", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}], "-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["3", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "k"}]}]], " ", 
              SuperscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}]}], 
          ")"}], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", "k"}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "k"}]}]], " ", "\[ScriptCapitalA]"}], "-", 
              
              RowBox[{"2", " ", 
               SuperscriptBox["5", "k"], " ", "\[ScriptCapitalB]"}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {((-Cos[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[
           1, 2] $CellContext`\[Eta]]), (((((Rational[1, 2] 
             3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
           Cos[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
           Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), ((((Rational[-9, 4] 
            Cos[$CellContext`\[Gamma]]) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
            Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
            Sin[$CellContext`\[Gamma] + 
              Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 - 2 
         Subscript[$CellContext`\[Alpha], 
           2][$CellContext`k]), ((((Rational[9, 8] 
            Cos[$CellContext`\[Gamma]]) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
            Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
            Sin[$CellContext`\[Gamma] + 
              Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) ((
           3^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2) (
           3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA] - (2 
            5^$CellContext`k) $CellContext`\[ScriptCapitalB]) - ((4 
           3^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k] + 
         4 Subscript[$CellContext`\[Alpha], 3][$CellContext`k])}, 0, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}], "-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["3", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "k"}]}]], " ", 
              SuperscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}]}], ")"}]}], 
          ")"}], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["3", 
             RowBox[{"1", "+", "k"}]], " ", 
            SuperscriptBox["\[ScriptCapitalA]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["3", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "k"}]}]], " ", "\[ScriptCapitalA]"}], "-", 
              
              RowBox[{"2", " ", 
               SuperscriptBox["5", "k"], " ", "\[ScriptCapitalB]"}]}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["3", 
             RowBox[{"1", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "2"], "[", "k", "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox["\[Alpha]", "3"], "[", "k", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {(Cos[$CellContext`\[Gamma]]/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[
            1, 2] $CellContext`\[Eta]]), (((((Rational[1, 2] 
             3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
           Cos[2 $CellContext`\[Gamma] + $CellContext`\[Eta]]) 
          Sin[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-3)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), ((((Rational[-9, 4] 
            Sin[$CellContext`\[Gamma]]) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
            Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
            Sin[$CellContext`\[Gamma] + 
              Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) (
         3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA]^2 - 2 
         Subscript[$CellContext`\[Alpha], 
           2][$CellContext`k]), ((((Rational[9, 8] 
            Sin[$CellContext`\[Gamma]]) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
            Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])) (
            Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
            Sin[$CellContext`\[Gamma] + 
              Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])) ((
           3^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2) (
           3^(1 + 2 $CellContext`k) $CellContext`\[ScriptCapitalA] - (2 
            5^$CellContext`k) $CellContext`\[ScriptCapitalB]) - ((4 
           3^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
         Subscript[$CellContext`\[Alpha], 2][$CellContext`k] + 
         4 Subscript[$CellContext`\[Alpha], 3][$CellContext`k])}, 0, 4, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702572108074855*^9, 3.70257217307228*^9, 3.70257252130676*^9, {
   3.702572580509129*^9, 3.702572588186132*^9}, 3.702572664719342*^9, 
   3.70257732973141*^9, 3.702589667044814*^9, 3.702589720271785*^9, 
   3.7025897635908823`*^9, 3.702590584348352*^9, 3.702590977161277*^9, 
   3.702591033520793*^9, 3.702591139250566*^9, 3.702655607676135*^9, 
   3.702658436739654*^9, 3.7038591293905582`*^9, 3.7038594435627127`*^9, 
   3.7038595214203033`*^9, 3.703859615918961*^9, 3.703859705078393*^9, 
   3.703860404375741*^9, 3.7038769742805862`*^9, 3.703877606580381*^9, 
   3.70387819323808*^9, 3.70583798606733*^9, 3.706313851367764*^9, 
   3.706353105842779*^9, 3.706353821231312*^9, 3.706959504341922*^9, 
   3.711810230953855*^9},ExpressionUUID->"eee170a4-8e40-40a2-90d2-\
9c038b3ffcd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "-", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         "\[Zeta]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {(Sin[$CellContext`\[Gamma]]/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[
           1, 2] $CellContext`\[Eta]]), ((((Rational[-1, 2] 
            3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
          Cos[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), 
        0, ((((((Rational[1, 16] 3^(3 + $CellContext`k)) 
             5^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]^2) \
$CellContext`\[ScriptCapitalB]) Cos[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]])}, 0, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         "\[Zeta]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {((-Sin[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), ((((Rational[-1, 2] 
            3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
          Sin[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), 
        0, ((((((Rational[1, 16] 3^(3 + $CellContext`k)) 
             5^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]^2) \
$CellContext`\[ScriptCapitalB]) Sin[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]])}, 0, 4, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "-", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"3", "+", "k"}]], " ", 
           SuperscriptBox["5", 
            RowBox[{"1", "+", "k"}]], " ", 
           SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]",
            " ", 
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}], "-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {((-Cos[$CellContext`\[Gamma]])/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[
           1, 2] $CellContext`\[Eta]]), (((((Rational[1, 2] 
             3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
           Cos[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
           Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), 
        0, (((((((Rational[-1, 16] 3^(3 + $CellContext`k)) 
              5^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]^2) \
$CellContext`\[ScriptCapitalB]) Cos[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
           Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]])}, 0, 4, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", "\[Zeta]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["3", 
            RowBox[{"3", "+", "k"}]], " ", 
           SuperscriptBox["5", 
            RowBox[{"1", "+", "k"}]], " ", 
           SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]",
            " ", 
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}], "-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Gamma]", "+", 
               FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "4"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 
       0, {(Cos[$CellContext`\[Gamma]]/(
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[
            1, 2] $CellContext`\[Eta]]), (((((Rational[1, 2] 
             3^(2 + $CellContext`k)) $CellContext`\[ScriptCapitalA]) 
           Cos[2 $CellContext`\[Gamma] + $CellContext`\[Eta]]) 
          Sin[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-3)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), 
        0, (((((((Rational[-1, 16] 3^(3 + $CellContext`k)) 
              5^(1 + $CellContext`k)) $CellContext`\[ScriptCapitalA]^2) \
$CellContext`\[ScriptCapitalB]) Sin[$CellContext`\[Gamma]]) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
           Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]])) (
           Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
           Sin[$CellContext`\[Gamma] + 
             Rational[1, 2] $CellContext`\[Eta]])^(-2)) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]])}, 0, 4, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.702572108074855*^9, 3.70257217307228*^9, 3.70257252130676*^9, {
   3.702572580509129*^9, 3.702572588186132*^9}, 3.702572664719342*^9, 
   3.70257732973141*^9, 3.702589667044814*^9, 3.702589720271785*^9, 
   3.7025897635908823`*^9, 3.702590584348352*^9, 3.702590977161277*^9, 
   3.702591033520793*^9, 3.702591139250566*^9, 3.702655607676135*^9, 
   3.702658436739654*^9, 3.7038591293905582`*^9, 3.7038594435627127`*^9, 
   3.7038595214203033`*^9, 3.703859615918961*^9, 3.703859705078393*^9, 
   3.703860404375741*^9, 3.7038769742805862`*^9, 3.703877606580381*^9, 
   3.70387819323808*^9, 3.70583798606733*^9, 3.706313851367764*^9, 
   3.706353105842779*^9, 3.706353821231312*^9, 3.706959504341922*^9, 
   3.711810231248248*^9},ExpressionUUID->"676a5711-9e03-4f71-af32-\
2378f7d60cda"]
}, Open  ]],

Cell["Again, we pick out the coefficient matrices:", "Text",
 CellChangeTimes->{{3.7118102556164503`*^9, 
  3.711810270367285*^9}},ExpressionUUID->"b30e6032-78ba-47b5-8867-\
dee88b6313d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X0", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Xseries", ",", "\[Zeta]", ",", "0"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Xseries", ",", "\[Zeta]", ",", "1"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Xseries", ",", "\[Zeta]", ",", "2"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Xseries", ",", "\[Zeta]", ",", "3"}], "]"}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.706914154684266*^9, 3.706914229206175*^9}, {
  3.706914313818289*^9, 3.706914361755052*^9}, {3.706959565717884*^9, 
  3.706959577179233*^9}, {3.7118102748216953`*^9, 
  3.711810298261842*^9}},ExpressionUUID->"41a85a00-8809-4e05-b7f9-\
8a3e6034b3b0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "-", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]", "+", 
          FractionBox["\[Eta]", "2"]}], "]"}], "+", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Gamma]", "+", 
          FractionBox["\[Eta]", "2"]}], "]"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "-", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Gamma]", "+", 
           FractionBox["\[Eta]", "2"]}], "]"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Gamma]", "+", 
          FractionBox["\[Eta]", "2"]}], "]"}], "+", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Gamma]", "+", 
          FractionBox["\[Eta]", "2"]}], "]"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069595780309267`*^9, 
  3.711810300912744*^9},ExpressionUUID->"0940fb60-642f-4742-b316-\
38d291c58dec"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}], " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "3"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069595780309267`*^9, 
  3.711810300923708*^9},ExpressionUUID->"962066d3-1f2b-4545-b996-\
769072dad063"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069595780309267`*^9, 
  3.7118103009320507`*^9},ExpressionUUID->"37bf70a3-4727-4ec6-ac0c-\
db38cc29b913"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"3", "+", "k"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{"1", "+", "k"}]], " ", 
        SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
        " ", 
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"3", "+", "k"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{"1", "+", "k"}]], " ", 
        SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
        " ", 
        RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069595780309267`*^9, 
  3.711810300940104*^9},ExpressionUUID->"b0b6105c-2369-48e0-bf64-\
cc3ebe2b9267"]
}, Open  ]],

Cell["\<\
Finally, we need the extract the singular part of the (otherwise trivial) \
matrix F, as explained in the manuscript:\
\>", "Text",
 CellChangeTimes->{{3.7118103499340277`*^9, 
  3.711810400027687*^9}},ExpressionUUID->"e9ba12ee-10f6-4d30-b871-\
668d7d39e7ce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fseries", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"F", "/.", 
        RowBox[{"z", "\[Rule]", 
         RowBox[{"1", "+", "\[Zeta]"}]}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Zeta]", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FF", "=", 
   RowBox[{"Normal", "[", "Fseries", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.693749123776017*^9, 3.693749168971868*^9}, {
   3.6938349580705757`*^9, 3.693834960567379*^9}, {3.693924374619444*^9, 
   3.693924418103025*^9}, 3.6939247415950813`*^9, {3.69425393783532*^9, 
   3.694253938539482*^9}, {3.6942867739715147`*^9, 3.694286790390695*^9}, {
   3.702405753640106*^9, 3.702405755614731*^9}, {3.7024060572052383`*^9, 
   3.7024060624758*^9}, {3.702465669546646*^9, 3.702465715326136*^9}, {
   3.702478417925593*^9, 3.7024784239931*^9}, 3.7024784809536753`*^9, {
   3.7024803611965847`*^9, 3.702480364497119*^9}, {3.702480399792033*^9, 
   3.702480403470187*^9}, 3.7025717371516*^9, 3.702572103287114*^9, {
   3.702572145039343*^9, 3.702572165780738*^9}, {3.702572494354556*^9, 
   3.70257252002149*^9}, {3.702572565274194*^9, 3.702572586082019*^9}, {
   3.702572650086152*^9, 3.702572663341913*^9}, 3.702577328686982*^9, 
   3.7025851556158237`*^9, 3.702585289056752*^9, {3.702586435345015*^9, 
   3.7025864383119793`*^9}, {3.702586519443647*^9, 3.7025865227694597`*^9}, {
   3.702586840184588*^9, 3.702586863447008*^9}, 3.702587741119911*^9, {
   3.702587778961173*^9, 3.70258779233445*^9}, {3.702589712765189*^9, 
   3.702589717898304*^9}, 3.702589758493812*^9, {3.702590973115973*^9, 
   3.702590975017045*^9}, {3.702591021564621*^9, 3.702591030822708*^9}, 
   3.702591063323986*^9, {3.703859096858411*^9, 3.703859126178677*^9}, {
   3.703859339967926*^9, 3.703859380173408*^9}, {3.703859488415607*^9, 
   3.7038595011039877`*^9}, {3.703859563688723*^9, 3.703859563785183*^9}, {
   3.703859652482444*^9, 3.7038596592233353`*^9}, {3.706353123061171*^9, 
   3.7063531384741983`*^9}, {3.7063538285776987`*^9, 3.706353888947836*^9}, {
   3.711810420543264*^9, 
   3.7118104361696053`*^9}},ExpressionUUID->"3af0a3c7-3019-46c7-a64e-\
a88d6f9ca72f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
       RowBox[{"2", " ", "\[Zeta]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], 
        RowBox[{"2", " ", "\[Zeta]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cos", "[", "\[Eta]", "]"}], 
        RowBox[{"2", " ", "\[Zeta]"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Sin", "[", "\[Eta]", "]"}]}], 
       RowBox[{"2", " ", "\[Zeta]"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706353142790196*^9, {3.706353858533366*^9, 3.706353890294403*^9}, 
   3.7069597636655283`*^9, 3.711810404955021*^9, 
   3.711810436507111*^9},ExpressionUUID->"35431827-8647-40b3-8b55-\
b4258aae51d3"]
}, Open  ]],

Cell["\<\
See, how the singular part of F annihilates the leading term, X0, in X (X2 \
was zero already above!): \
\>", "Text",
 CellChangeTimes->{{3.711810519058937*^9, 
  3.711810578664336*^9}},ExpressionUUID->"0a3d847f-9e23-4124-8695-\
a955d6737d70"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"X0", ".", "FF"}], "*", "\[Zeta]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"X1", ".", "FF"}], "*", "\[Zeta]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"X2", ".", "FF"}], "*", "\[Zeta]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"X3", ".", "FF"}], "*", "\[Zeta]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.706959779261245*^9, 3.706959801444281*^9}, {
  3.71181045622899*^9, 3.7118104746422777`*^9}, {3.711810505036438*^9, 
  3.711810509513829*^9}, {3.7118106420656853`*^9, 
  3.711810657827325*^9}},ExpressionUUID->"86853d41-f5cc-41a0-8ef1-\
25989cb3ac78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069598021941137`*^9, 3.711810475964921*^9, 
  3.711810510348919*^9, 3.7118105845724688`*^9, 
  3.711810659010256*^9},ExpressionUUID->"ae1942fb-5e2f-4dfc-b60a-\
75bf80681f9d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["3", 
        RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
       RowBox[{"Cos", "[", "\[Eta]", "]"}]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "-", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069598021941137`*^9, 3.711810475964921*^9, 
  3.711810510348919*^9, 3.7118105845724688`*^9, 
  3.711810659121241*^9},ExpressionUUID->"e42f2ebd-28dc-479e-8970-\
557afe685cf7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069598021941137`*^9, 3.711810475964921*^9, 
  3.711810510348919*^9, 3.7118105845724688`*^9, 
  3.711810659131269*^9},ExpressionUUID->"03766e5a-39a8-4a79-a737-\
8e44935771d2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "32"]}], " ", 
       SuperscriptBox["3", 
        RowBox[{"3", "+", "k"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{"1", "+", "k"}]], " ", 
       SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "32"]}], " ", 
       SuperscriptBox["3", 
        RowBox[{"3", "+", "k"}]], " ", 
       SuperscriptBox["5", 
        RowBox[{"1", "+", "k"}]], " ", 
       SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox["\[Eta]", "2"], "]"}], "-", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox["\[Eta]", "2"], "]"}], "+", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"3", "+", "k"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{"1", "+", "k"}]], " ", 
        SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["3", 
         RowBox[{"3", "+", "k"}]], " ", 
        SuperscriptBox["5", 
         RowBox[{"1", "+", "k"}]], " ", 
        SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["\[Eta]", "2"], "]"}], "+", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
          RowBox[{"Sin", "[", "\[Gamma]", "]"}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7069598021941137`*^9, 3.711810475964921*^9, 
  3.711810510348919*^9, 3.7118105845724688`*^9, 
  3.71181065937307*^9},ExpressionUUID->"50fb5d0b-f089-45a4-9a6a-c04ad3b86c5b"]
}, Open  ]],

Cell["This is basically the same product of X.F:", "Text",
 CellChangeTimes->{{3.7118107176789017`*^9, 
  3.711810747389326*^9}},ExpressionUUID->"54d5e1c5-8b17-4037-a21d-\
cb5d1b66c0a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XFseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "Xseries", "]"}], ".", 
      RowBox[{"Normal", "[", "Fseries", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.703859869119912*^9, 3.703859885242174*^9}, {
  3.7038599296496687`*^9, 3.703859932984413*^9}, {3.703877708206956*^9, 
  3.703877711124187*^9}, {3.706353172736812*^9, 
  3.706353196512917*^9}},ExpressionUUID->"6c1cd617-6576-43b6-87ec-\
63d8da95a04e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["3", 
         RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"3", "+", "k"}]], " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "+", "k"}]], " ", 
          SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], ")"}], " ", 
        
        SuperscriptBox["\[Zeta]", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "3"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       Rational[1, 4] 
        3^(2 + $CellContext`k) $CellContext`\[ScriptCapitalA] (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])^2, 0, Rational[-1, 32] 
        3^(3 + $CellContext`k) 
        5^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] (Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])^2}, 0, 3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["3", 
         RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"3", "+", "k"}]], " ", 
          SuperscriptBox["5", 
           RowBox[{"1", "+", "k"}]], " ", 
          SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "-", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], ")"}], " ", 
        SuperscriptBox["\[Zeta]", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "3"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       Rational[1, 4] 3^(2 + $CellContext`k) $CellContext`\[ScriptCapitalA] 
        Cos[$CellContext`\[Eta]], 0, Rational[-1, 32] 3^(3 + $CellContext`k) 
        5^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] (Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[1, 2] $CellContext`\[Eta]]) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]])}, 0, 3, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", 
              FractionBox["\[Eta]", "2"], "]"}], "+", 
             RowBox[{"Sin", "[", 
              FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "3"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       Rational[-1, 4] 
        3^(2 + $CellContext`k) $CellContext`\[ScriptCapitalA] (
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]]) (
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + 
            Rational[1, 2] $CellContext`\[Eta]])^(-1) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])^2, 0, Rational[1, 32] 
        3^(3 + $CellContext`k) 
        5^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] (
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]]) (
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + 
            Rational[1, 2] $CellContext`\[Eta]])^(-1) (
          Cos[Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[Rational[1, 2] $CellContext`\[Eta]])^2}, 0, 3, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"2", "+", "k"}]], " ", "\[ScriptCapitalA]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "-", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"3", "+", "k"}]], " ", 
         SuperscriptBox["5", 
          RowBox[{"1", "+", "k"}]], " ", 
         SuperscriptBox["\[ScriptCapitalA]", "2"], " ", "\[ScriptCapitalB]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "+", 
           RowBox[{"Sin", "[", "\[Gamma]", "]"}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Eta]", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Gamma]", "+", 
              FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Zeta]", "]"}], "3"],
        SeriesData[$CellContext`\[Zeta], 0, {}, 0, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Zeta], 0, {
       Rational[-1, 4] 
        3^(2 + $CellContext`k) $CellContext`\[ScriptCapitalA] (
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]]) (
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + 
            Rational[1, 2] $CellContext`\[Eta]])^(-1) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] - Sin[
         Rational[1, 2] $CellContext`\[Eta]]) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]), 0, Rational[1, 32] 
        3^(3 + $CellContext`k) 
        5^(1 + $CellContext`k) $CellContext`\[ScriptCapitalA]^2 $CellContext`\
\[ScriptCapitalB] (
         Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] - 
         Sin[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]]) (
          Cos[$CellContext`\[Gamma] + Rational[1, 2] $CellContext`\[Eta]] + 
          Sin[$CellContext`\[Gamma] + 
            Rational[1, 2] $CellContext`\[Eta]])^(-2) (
         Cos[Rational[1, 2] $CellContext`\[Eta]] + 
         Sin[Rational[1, 2] $CellContext`\[Eta]]) (
         Cos[$CellContext`\[Gamma]] Cos[$CellContext`\[Eta]] + 
         Sin[$CellContext`\[Gamma]] - Sin[$CellContext`\[Gamma]] 
         Sin[$CellContext`\[Eta]])}, 0, 3, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7038598747299833`*^9, 3.7038598926603413`*^9}, 
   3.703859939345018*^9, 3.703877105337406*^9, {3.7038777006687517`*^9, 
   3.7038777150695877`*^9}, 3.703878255180748*^9, 3.7058381405179443`*^9, 
   3.706313858245777*^9, 3.706353252580789*^9, 3.706353895180849*^9, 
   3.706960400091443*^9, 
   3.7118107595888453`*^9},ExpressionUUID->"34573315-112f-4f3c-8a04-\
2c167911a421"]
}, Open  ]],

Cell[TextData[{
 "Thus, we find that each coefficient of the matrix X.F has the asymptotic \
form ~",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "^", "k"}]],ExpressionUUID->
  "e7dea32a-0a4a-4708-815d-19ea7d2450c7"],
 " \[Zeta]^0 +",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", "1"], "^", 
   RowBox[{"(", 
    RowBox[{"2", "k"}], ")"}]}]],ExpressionUUID->
  "33be4b5a-fbeb-452d-b003-ec5695979019"],
 " ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Lambda]", "2"], "^", "k"}]],ExpressionUUID->
  "d87b68f2-9e94-4129-8c62-978c024bedb5"],
 " \[Zeta]^2 + ..., which the following limits make obvious:"
}], "Text",
 CellChangeTimes->{{3.702573321833234*^9, 3.702573467233326*^9}, {
  3.702587885753365*^9, 3.702587909856657*^9}, {3.7038592855184717`*^9, 
  3.703859286341361*^9}, {3.706353943195829*^9, 3.7063539589718857`*^9}, {
  3.7063540058367043`*^9, 
  3.7063540432823067`*^9}},ExpressionUUID->"305bb363-392e-4e97-a835-\
cc6a3a855183"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"XFseries", ",", "\[Zeta]", ",", "0"}], "]"}], "/", 
      RowBox[{"(", " ", 
       RowBox[{"\[ScriptCapitalA]", " ", 
        RowBox[{
         SubscriptBox["\[Lambda]", "1"], "^", "k"}]}], ")"}]}], ",", 
     RowBox[{"k", "\[Rule]", "Infinity"}]}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"XFseries", ",", "\[Zeta]", ",", "1"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"XFseries", ",", "\[Zeta]", ",", "2"}], "]"}], "/", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"\[ScriptCapitalA]", " ", 
          RowBox[{
           SubscriptBox["\[Lambda]", "1"], "^", "k"}]}], ")"}], "^", "2"}]}], 
      "/", 
      RowBox[{"(", " ", 
       RowBox[{"\[ScriptCapitalB]", " ", 
        RowBox[{
         SubscriptBox["\[Lambda]", "2"], "^", "k"}]}], ")"}]}], ",", 
     RowBox[{"k", "\[Rule]", "Infinity"}]}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.70257212608991*^9, 3.7025721340867367`*^9}, {
  3.702572182802908*^9, 3.7025722582717657`*^9}, {3.702572346194016*^9, 
  3.702572348339617*^9}, {3.702573838874892*^9, 3.702573858103182*^9}, {
  3.702587885770166*^9, 3.7025879098712053`*^9}, {3.702588169993133*^9, 
  3.702588170994871*^9}, {3.703859173529945*^9, 3.70385920714478*^9}, {
  3.703859243510017*^9, 3.703859268321377*^9}, {3.703877214675746*^9, 
  3.7038773598696127`*^9}, {3.70387739072604*^9, 3.703877403238144*^9}, {
  3.703877436560319*^9, 3.703877445797674*^9}, {3.7038784296128473`*^9, 
  3.703878434448578*^9}},ExpressionUUID->"7c7b2ab9-0c37-41b5-a18b-\
dc9bc987dffc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["9", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}], 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "4"]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Eta]", "2"], "]"}], "+", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}], "+", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Gamma]", "+", 
             FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7025722172193336`*^9, 3.702572351931492*^9, 3.702572744204954*^9, 
   3.702573860927422*^9, 3.7025897780564547`*^9, 3.70259060788687*^9, 
   3.7026556144959*^9, 3.702658436808696*^9, 3.703859214471148*^9, 
   3.703859269798359*^9, 3.703877280560658*^9, {3.703877345460662*^9, 
   3.703877361056581*^9}, 3.703877404745349*^9, 3.703877447006785*^9, 
   3.703877728086713*^9, 3.703878408536139*^9, 3.703878440004417*^9, 
   3.705838162211894*^9, 3.706313861478375*^9, 3.7063540540972424`*^9, 
   3.706960404310564*^9, 
   3.711810766816564*^9},ExpressionUUID->"031c1409-a99b-4009-9e9a-\
7d119fd40853"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7025722172193336`*^9, 3.702572351931492*^9, 3.702572744204954*^9, 
   3.702573860927422*^9, 3.7025897780564547`*^9, 3.70259060788687*^9, 
   3.7026556144959*^9, 3.702658436808696*^9, 3.703859214471148*^9, 
   3.703859269798359*^9, 3.703877280560658*^9, {3.703877345460662*^9, 
   3.703877361056581*^9}, 3.703877404745349*^9, 3.703877447006785*^9, 
   3.703877728086713*^9, 3.703878408536139*^9, 3.703878440004417*^9, 
   3.705838162211894*^9, 3.706313861478375*^9, 3.7063540540972424`*^9, 
   3.706960404310564*^9, 
   3.711810766827677*^9},ExpressionUUID->"0a87c848-b1b9-4582-a9b0-\
bad130bb0e04"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["135", "32"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sin", "[", "\[Eta]", "]"}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"135", " ", 
         RowBox[{"Cos", "[", "\[Eta]", "]"}]}], "32"]}]},
     {
      FractionBox[
       RowBox[{"135", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "-", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox["\[Eta]", "2"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox["\[Eta]", "2"], "]"}]}], ")"}], "2"]}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}], "+", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Gamma]", "+", 
            FractionBox["\[Eta]", "2"]}], "]"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"135", " ", 
        RowBox[{"Cos", "[", "\[Eta]", "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Eta]"}], "]"}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7025722172193336`*^9, 3.702572351931492*^9, 3.702572744204954*^9, 
   3.702573860927422*^9, 3.7025897780564547`*^9, 3.70259060788687*^9, 
   3.7026556144959*^9, 3.702658436808696*^9, 3.703859214471148*^9, 
   3.703859269798359*^9, 3.703877280560658*^9, {3.703877345460662*^9, 
   3.703877361056581*^9}, 3.703877404745349*^9, 3.703877447006785*^9, 
   3.703877728086713*^9, 3.703878408536139*^9, 3.703878440004417*^9, 
   3.705838162211894*^9, 3.706313861478375*^9, 3.7063540540972424`*^9, 
   3.706960404310564*^9, 
   3.711810766917961*^9},ExpressionUUID->"c94e9987-437e-42e1-b49f-\
a297e644168f"]
}, Open  ]],

Cell[TextData[StyleBox["(5) The Laplace-poles of some observables, as in Fig. \
3 of the manuscript ",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.7118109217978907`*^9, 
  3.711810967544876*^9}},ExpressionUUID->"9b9a1086-6835-426e-a72e-\
d861d56038ec"],

Cell["\<\
By iterating the RG for a few small values of k from k=0, we can see how the \
poles of observables X and G in the manuscript evolve. (We need to choose \
specific parameters, which can be alter, if desired, of course.)\
\>", "Text",
 CellChangeTimes->{{3.7063104632192087`*^9, 3.706310470143291*^9}, {
  3.7063106556604757`*^9, 3.706310657126831*^9}, {3.71181098841641*^9, 
  3.711811093574562*^9}},ExpressionUUID->"ceacabf5-938e-4293-b5e0-\
4c73b39c90c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Eta]", "=", 
  RowBox[{"Pi", "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Gamma]", "=", 
  RowBox[{"Pi", "/", "4"}]}]}], "Input",
 CellChangeTimes->{{3.706313877280904*^9, 3.7063138878850117`*^9}, {
  3.706337865959282*^9, 3.7063378879662724`*^9}, {3.706337989332406*^9, 
  3.7063379893883047`*^9}},ExpressionUUID->"4b1ab37e-e814-464e-8710-\
dbf16abf040c"],

Cell[BoxData[
 FractionBox["\[Pi]", "4"]], "Output",
 CellChangeTimes->{
  3.7063138891157093`*^9, {3.706337868149122*^9, 3.706337889968235*^9}, 
   3.706337990518858*^9, 
   3.711811100907922*^9},ExpressionUUID->"7358025e-7379-48ee-8ffa-\
d004a6913309"],

Cell[BoxData[
 FractionBox["\[Pi]", "4"]], "Output",
 CellChangeTimes->{
  3.7063138891157093`*^9, {3.706337868149122*^9, 3.706337889968235*^9}, 
   3.706337990518858*^9, 
   3.711811100915971*^9},ExpressionUUID->"5daddf0d-772a-473c-99a3-\
8dc8021dff9f"]
}, Open  ]],

Cell["\<\
(Mathematics seems to have some problems with roots in FullSimplify, so we \
eliminate Sqrt[2] first and put it back later.)\
\>", "Text",
 CellChangeTimes->{{3.711811147871406*^9, 
  3.711811200869163*^9}},ExpressionUUID->"e9e1935a-2791-44ed-b199-\
dcf04df47e03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "shift"], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["A", "11"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "/.", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "z"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "shift"], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "z"}], "}"}]}], "}"}], "/.", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "z"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "shift"], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["M", "11"], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "/.", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "z"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{
    SubscriptBox["A", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{
    SubscriptBox["C", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{
    SubscriptBox["M", "shift"], ".", "GroverCoin"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5460290429003057`*^9, 3.546029078159898*^9}, 
   3.54860051476663*^9, {3.5743634245357*^9, 3.5743634326144123`*^9}, {
   3.5747687177481127`*^9, 3.5747687196429663`*^9}, {3.57728711795214*^9, 
   3.577287121402717*^9}, {3.642409381370384*^9, 3.6424093940580473`*^9}, {
   3.69357927867043*^9, 3.693579370232518*^9}, {3.693579403441081*^9, 
   3.6935794044242697`*^9}, {3.694255012032126*^9, 3.694255027752163*^9}, {
   3.702303353311205*^9, 3.702303401684772*^9}, {3.702306120779161*^9, 
   3.702306155727124*^9}, {3.702313643470127*^9, 3.7023136729153337`*^9}, {
   3.702463295339402*^9, 3.702463318134119*^9}, {3.702463390511581*^9, 
   3.702463391374896*^9}, {3.702463565546204*^9, 3.702463589760128*^9}, 
   3.7024873940015287`*^9, 3.702487849853628*^9, {3.702570800269269*^9, 
   3.702570813410873*^9}, {3.702584733578109*^9, 3.702584762416556*^9}, {
   3.7025848483713818`*^9, 3.702584878511735*^9}, {3.702584947072398*^9, 
   3.702584947078478*^9}, 3.702585117301496*^9, 3.702585244036789*^9, 
   3.702585383621147*^9, {3.702586770358736*^9, 3.702586771536447*^9}, {
   3.702586804903386*^9, 3.7025868633955383`*^9}, {3.702654779062649*^9, 
   3.702654786628024*^9}, {3.702654931938532*^9, 3.702654953685994*^9}, {
   3.7026550592223473`*^9, 3.702655085401594*^9}, {3.702944189425891*^9, 
   3.70294421678319*^9}, {3.703806437761578*^9, 3.703806460332306*^9}, {
   3.7038073453134317`*^9, 3.703807345324067*^9}, {3.706338044836681*^9, 
   3.706338064084106*^9}},ExpressionUUID->"aebff8c6-3e9a-4a28-b420-\
a72f94198ae4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "z"}], "3"], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211716661*^9},ExpressionUUID->"ee75658f-edff-402b-b49f-\
73d245db4662"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", "z"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211741934*^9},ExpressionUUID->"c191b822-3f97-43fd-a19d-\
029c1b5a065f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", "z"}], "3"]}], "0"},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211749282*^9},ExpressionUUID->"580d688b-903d-4cc9-8b9b-\
d410156766b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"2", " ", "z"}], "3"], 
      FractionBox[
       RowBox[{"2", " ", "z"}], "3"]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211756921*^9},ExpressionUUID->"4bc96b70-0dab-439e-a3c8-\
6a493bc8ee0f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0"},
     {"z", 
      RowBox[{"-", "z"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211764241*^9},ExpressionUUID->"9d3c6f2c-71e4-4f43-8812-\
2a110e167330"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["z", "3"]}], 
      RowBox[{"-", 
       FractionBox["z", "3"]}]},
     {"0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211772403*^9},ExpressionUUID->"dbaf7372-88e1-44d9-b68b-\
cf7924829ce8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.706313892265257*^9, 3.706314152089726*^9, 3.7063143985413847`*^9, 
   3.706314456929221*^9, {3.7063378703189*^9, 3.706337892490365*^9}, 
   3.706337994390443*^9, 3.70633807362745*^9, 3.706338240253948*^9, 
   3.706339018282193*^9, 
   3.711811211779861*^9},ExpressionUUID->"48611d57-a337-4ea9-9485-\
02f5dce4b282"]
}, Open  ]],

Cell["\<\
Although we don\[CloseCurlyQuote]t plot the poles, note that F stays \
unchanged for all k, as claimed in the manuscript:\
\>", "Text",
 CellChangeTimes->{{3.711811347740361*^9, 
  3.7118113886662693`*^9}},ExpressionUUID->"367c97c1-227c-437a-8aed-\
c8ee6af7501b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.706314155714653*^9, {3.70631438798876*^9, 3.706314393604827*^9}, {
   3.706314444677849*^9, 3.7063144525131474`*^9}, {3.706338247953403*^9, 
   3.7063382538873873`*^9}},ExpressionUUID->"664e0780-852f-437f-90fd-\
0202c042b4be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"4", " ", "z"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313981733225*^9, 3.706314157960178*^9, 
  3.706314400421218*^9, 3.706314462712325*^9, 3.706337956006115*^9, 
  3.706338083246222*^9, 3.706338254763549*^9, 3.706339020837693*^9, 
  3.711811222312737*^9},ExpressionUUID->"8cd869b8-3f0c-431c-b96d-\
aa0b42c3e884"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313981733225*^9, 3.706314157960178*^9, 
  3.706314400421218*^9, 3.706314462712325*^9, 3.706337956006115*^9, 
  3.706338083246222*^9, 3.706338254763549*^9, 3.706339020837693*^9, 
  3.711811222323718*^9},ExpressionUUID->"3d146ac5-a415-4dd1-9435-\
9ac102be42ca"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"6", " ", "z"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"]}]}], 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "z"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "4"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "z"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "4"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "z"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "4"]}]}]]}], 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "z"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "3"]}]}], 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "z"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "4"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313981733225*^9, 3.706314157960178*^9, 
  3.706314400421218*^9, 3.706314462712325*^9, 3.706337956006115*^9, 
  3.706338083246222*^9, 3.706338254763549*^9, 3.706339020837693*^9, 
  3.7118112223315983`*^9},ExpressionUUID->"5034ae93-0ca0-4bd8-8611-\
4fd6cafd8e74"]
}, Open  ]],

Cell["\<\
This makes a plot of the poles of just the k=0 (as of yet unrenormalized) \
operators X (blue) and G (red):\
\>", "Text",
 CellChangeTimes->{{3.711811250197773*^9, 
  3.7118113256755047`*^9}},ExpressionUUID->"8c49b5c0-e35d-4e50-8ada-\
d6aa9f39242c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsPsi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsRG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}], "*", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"DD1A", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsPsi0", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Blue", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"DD1B", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsRG", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.681162834263481*^9, 3.6811628499856567`*^9}, {
   3.681162884443491*^9, 3.681162932618504*^9}, 3.6811642333268347`*^9, 
   3.6811642659323807`*^9, {3.681164505877714*^9, 3.681164609014791*^9}, {
   3.681164648367989*^9, 3.681164722594327*^9}, {3.681164752953684*^9, 
   3.681164817612731*^9}, {3.681165005306917*^9, 3.681165094097146*^9}, {
   3.7019569136600323`*^9, 3.701956930363956*^9}, {3.704732189396841*^9, 
   3.704732189899984*^9}, {3.706314062610406*^9, 3.7063140696393547`*^9}, {
   3.7063141075049553`*^9, 3.706314125676095*^9}, 3.706314163792965*^9, {
   3.706314208124958*^9, 3.7063142165366898`*^9}, {3.706314247391279*^9, 
   3.706314260567459*^9}, {3.7063142912898493`*^9, 3.706314292302896*^9}, {
   3.7063381209136543`*^9, 
   3.706338155600224*^9}},ExpressionUUID->"38879759-062a-40f3-b0b3-\
6b6481f385d6"],

Cell[BoxData[
 RowBox[{"3", "+", 
  RowBox[{"4", " ", "z"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["z", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811235869998*^9},ExpressionUUID->"fc9cef98-c9eb-4862-b2a7-\
886851d31fae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.94664728020337102529875236700540597212`10."}], ",", 
   "2.94664728020337102529875236700540597212`10.", ",", 
   RowBox[{"-", "1.03601404395435246895572710503720906121`10."}], ",", 
   "1.03601404395435246895572710503720906121`10."}], "}"}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811235878207*^9},ExpressionUUID->"fe747855-add4-40cd-9c3a-\
92e9ace278ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811235885607*^9},ExpressionUUID->"99fb80bb-9168-48bd-94fb-\
89a9dea3e7c8"],

Cell[BoxData[
 RowBox[{"3", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811235895955*^9},ExpressionUUID->"b85ed722-7625-4ff3-86ec-\
1b0e1417b9fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.35619449019234492883039661093036443162`10."}], ",", 
   "2.35619449019234492883039661093036443162`10.", ",", 
   "3.14159265358979323845859885078191098273`10.", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.7118112359048977`*^9},ExpressionUUID->"9b58ccce-5eab-4ee8-adc1-\
50886812873d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811235915481*^9},ExpressionUUID->"126b40e0-27bf-4d1b-b2ad-\
caff0150bbe2"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN/7B3CULEkSabWklCUpW7LciUgl8UGiEiHZimQpW1IhlS1kTYQU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          "]]}},
       Annotation[#, "Charting`Private`Tag$36906#1"]& ], 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN37AHCULEmTSKslpSxJ2ZLlJCKVxItEJUKyFclSSFIhlS1kTYQU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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$36906#2"]& ]}}, {}, {}}, {{}, {{{}, {
       {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.9810582528954458, -0.19371294336139655`}, \
{-0.9810582528954458, 0.19371294336139655`}, {
         0.509653732104414, -0.8603796100280632}, {0.509653732104414, 
         0.8603796100280632}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {{}, \
{{{}, {
       {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.7071067811865476, -0.7071067811865476}, \
{-0.7071067811865476, 0.7071067811865476}, {-1., 0.}, {1., 
         0.}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->Full,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->{{0., 164.65625}, {51.99609375, 0.}},
  ImagePadding->All,
  ImageSize->{1000, 1000},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.706314171937636*^9, {3.706314223091508*^9, 3.706314261757807*^9}, 
   3.7063142932601767`*^9, 3.706314402329*^9, 3.706314466875678*^9, 
   3.7063379644885197`*^9, 3.706338093412342*^9, {3.706338142142445*^9, 
   3.70633815769235*^9}, 3.7063382592701187`*^9, 3.706339022701679*^9, 
   3.711811236128343*^9},ExpressionUUID->"eb443eb0-c3df-46b3-ac42-\
c68ff1aee195"]
}, Open  ]],

Cell["...after k=1 RG-recursions...", "Text",
 CellChangeTimes->{{3.711811406595717*^9, 
  3.711811419969842*^9}},ExpressionUUID->"6240cb7f-4a97-461a-9fb4-\
f78d96f02b9a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7063139668205357`*^9, {3.706314478267729*^9, 3.706314479305004*^9}, {
   3.706338268686885*^9, 
   3.70633828759233*^9}},ExpressionUUID->"aa3b3833-e332-4be8-9c95-\
3d809aa8f726"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7063143136156883`*^9, 3.7063143206180468`*^9}, 
   3.706314417861842*^9, {3.70631448504317*^9, 3.706314494818997*^9}, {
   3.7063382925789948`*^9, 
   3.706338299987617*^9}},ExpressionUUID->"2117335e-2260-46da-a693-\
b5ff8173d5d7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", "z"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["z", "6"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", "z"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["z", "6"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"6", " ", "z"}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"12", " ", "z"}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["z", "7"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706337298061049*^9, 3.706338170337254*^9, 
  3.706338304372452*^9, 3.706339029030925*^9, 
  3.7118114337998466`*^9},ExpressionUUID->"51782ba1-eaf6-4ac0-bd2e-\
30bf29ee9f48"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706337298061049*^9, 3.706338170337254*^9, 
  3.706338304372452*^9, 3.706339029030925*^9, 
  3.7118114338137007`*^9},ExpressionUUID->"ac12a25d-28f0-488b-ba8e-\
14fc5ea7df28"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"18", " ", "z"}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["z", "3"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"104", " ", 
          SuperscriptBox["z", "5"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["z", "7"]}]}], 
        RowBox[{"9", "+", 
         RowBox[{"12", " ", "z"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "8"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "z"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}], 
        RowBox[{"9", "+", 
         RowBox[{"12", " ", "z"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "8"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "z"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}], 
        RowBox[{"9", "+", 
         RowBox[{"12", " ", "z"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["z", "8"]}]}]]}], 
      FractionBox[
       RowBox[{"9", "+", 
        RowBox[{"12", " ", "z"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["z", "7"]}]}], 
       RowBox[{"9", "+", 
        RowBox[{"12", " ", "z"}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["z", "8"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706337298061049*^9, 3.706338170337254*^9, 
  3.706338304372452*^9, 3.706339029030925*^9, 
  3.711811433823847*^9},ExpressionUUID->"e4d1c6c9-5cd8-4029-85b7-\
230b2b6929a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsPsi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsRG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"DD2A", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsPsi0", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Blue", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"DD2B", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsRG", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.681162834263481*^9, 3.6811628499856567`*^9}, {
   3.681162884443491*^9, 3.681162932618504*^9}, 3.6811642333268347`*^9, 
   3.6811642659323807`*^9, {3.681164505877714*^9, 3.681164609014791*^9}, {
   3.681164648367989*^9, 3.681164722594327*^9}, {3.681164752953684*^9, 
   3.681164817612731*^9}, {3.681165005306917*^9, 3.681165094097146*^9}, {
   3.7019569136600323`*^9, 3.701956930363956*^9}, {3.704732189396841*^9, 
   3.704732189899984*^9}, {3.706314062610406*^9, 3.7063140696393547`*^9}, {
   3.7063141075049553`*^9, 3.706314125676095*^9}, 3.706314163792965*^9, {
   3.706314208124958*^9, 3.7063142165366898`*^9}, {3.706314247391279*^9, 
   3.706314260567459*^9}, {3.7063142912898493`*^9, 3.706314292302896*^9}, {
   3.706314531330711*^9, 3.706314535081113*^9}, {3.706338181438603*^9, 
   3.7063381913725224`*^9}},ExpressionUUID->"b09a998d-5efc-41e1-b450-\
a147586d579e"],

Cell[BoxData[
 RowBox[{"9", "+", 
  RowBox[{"12", " ", "z"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["z", "4"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["z", "5"]}], "-", 
  RowBox[{"72", " ", 
   SuperscriptBox["z", "6"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["z", "7"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["z", "8"]}]}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.711811444130721*^9},ExpressionUUID->"ae3d1e93-60dd-49a5-9a71-\
dd05df1171d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.04413290755446213091319623833541641034`10."}], ",", 
   "3.04413290755446213091319623833541641034`10.", ",", 
   RowBox[{"-", "2.52156780508919580125002518622423508532`10."}], ",", 
   "2.52156780508919580125002518622423508532`10.", ",", 
   RowBox[{"-", "1.18811285554185537369918805700798845847`10."}], ",", 
   "1.18811285554185537369918805700798845847`10.", ",", 
   RowBox[{"-", "0.26799830981742101889646027612455913659`10."}], ",", 
   "0.26799830981742101889646027612455913659`10."}], "}"}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.7118114441389637`*^9},ExpressionUUID->"783f8244-3dc6-4489-8623-\
67c001f2221f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.71181144414499*^9},ExpressionUUID->"23c75e28-8beb-47e9-bf5e-11eaa770df93"],

Cell[BoxData[
 RowBox[{"9", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.711811444150977*^9},ExpressionUUID->"acd4430c-74a3-49b3-8ede-\
ddfa828ddc13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.35619449019234492883039661093036443162`10."}], ",", 
   "2.35619449019234492883039661093036443162`10.", ",", 
   "3.14159265358979323845859885078191098273`10.", ",", "0", ",", 
   "2.61799387799149436539120072708897168923`10.", ",", 
   RowBox[{"-", "0.52359877559829887307710723054658381403`10."}], ",", 
   RowBox[{"-", "2.61799387799149436539120072708897168923`10."}], ",", 
   "0.52359877559829887307710723054658381403`10."}], "}"}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.711811444156918*^9},ExpressionUUID->"47a2e2a1-c91e-4e1c-9462-\
7dd9ba67907a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.711811444162775*^9},ExpressionUUID->"83e8f36e-9a73-4742-95e5-\
94e055c64ced"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN/7B3CULEkSabWklCUpW7LciUgl8UGiEiHZimQpW1IhlS1kTYQU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          "]]}},
       Annotation[#, "Charting`Private`Tag$47515#1"]& ], 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN37AHCULEmTSKslpSxJ2ZLlJCKVxItEJUKyFclSSFIhlS1kTYQU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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$47515#2"]& ]}}, {}, {}}, {{}, {{{}, {
       {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.9952545569131351, -0.09730553398260076}, \
{-0.9952545569131351, 
         0.09730553398260076}, {-0.8138640185587379, -0.5810553840172401}, \
{-0.8138640185587379, 0.5810553840172401}, {
         0.373411175773712, -0.9276659386909136}, {0.373411175773712, 
         0.9276659386909136}, {0.9643028789071293, -0.2648017328708828}, {
         0.9643028789071293, 
         0.2648017328708828}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {{}, \
{{{}, {
       {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.7071067811865476, -0.7071067811865476}, \
{-0.7071067811865476, 0.7071067811865476}, {-1., 0.}, {1., 
         0.}, {-0.8660254037844386, 0.5}, {
         0.8660254037844386, -0.5}, {-0.8660254037844386, -0.5}, {
         0.8660254037844386, 0.5}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->Full,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1000, 1000},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.70633819477103*^9, 3.706338308755919*^9, 
  3.706339031516891*^9, 
  3.711811444278297*^9},ExpressionUUID->"55ff87a7-a215-4ef8-bfcc-\
a66280a6ee39"]
}, Open  ]],

Cell["...after k=2 RG-recursions...", "Text",
 CellChangeTimes->{{3.711811454549617*^9, 
  3.711811460761142*^9}},ExpressionUUID->"691503a0-959e-4d70-b5ae-\
a74d35998225"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7063139668205357`*^9, {3.706314478267729*^9, 
   3.706314479305004*^9}},ExpressionUUID->"593b0817-9c6a-48cb-933d-\
69e4f81d2b6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"G", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"X", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7063143136156883`*^9, 3.7063143206180468`*^9}, 
   3.706314417861842*^9, {3.70631448504317*^9, 3.706314494818997*^9}, {
   3.706338321851427*^9, 
   3.706338326481415*^9}},ExpressionUUID->"1e2db014-da20-4a33-a39e-\
a11964e9ef3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{"54", " ", "z"}], "+", 
          RowBox[{"270", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"1428", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"1704", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"4864", " ", 
           SuperscriptBox["z", "6"]}], "-", 
          RowBox[{"4208", " ", 
           SuperscriptBox["z", "7"]}], "-", 
          RowBox[{"11328", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{"6816", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"18144", " ", 
           SuperscriptBox["z", "10"]}], "-", 
          RowBox[{"6912", " ", 
           SuperscriptBox["z", "11"]}], "-", 
          RowBox[{"19008", " ", 
           SuperscriptBox["z", "12"]}], "+", 
          RowBox[{"3456", " ", 
           SuperscriptBox["z", "13"]}], "+", 
          RowBox[{"10368", " ", 
           SuperscriptBox["z", "14"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["z", "8"]}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{"54", " ", "z"}], "+", 
          RowBox[{"270", " ", 
           SuperscriptBox["z", "2"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"1428", " ", 
           SuperscriptBox["z", "4"]}], "+", 
          RowBox[{"1704", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"4864", " ", 
           SuperscriptBox["z", "6"]}], "-", 
          RowBox[{"4208", " ", 
           SuperscriptBox["z", "7"]}], "-", 
          RowBox[{"11328", " ", 
           SuperscriptBox["z", "8"]}], "+", 
          RowBox[{"6816", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"18144", " ", 
           SuperscriptBox["z", "10"]}], "-", 
          RowBox[{"6912", " ", 
           SuperscriptBox["z", "11"]}], "-", 
          RowBox[{"19008", " ", 
           SuperscriptBox["z", "12"]}], "+", 
          RowBox[{"3456", " ", 
           SuperscriptBox["z", "13"]}], "+", 
          RowBox[{"10368", " ", 
           SuperscriptBox["z", "14"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["z", "8"]}]}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "81"}], "-", 
           RowBox[{"54", " ", "z"}], "+", 
           RowBox[{"594", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"432", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"2268", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"1704", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"5664", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"4208", " ", 
            SuperscriptBox["z", "7"]}], "-", 
           RowBox[{"9728", " ", 
            SuperscriptBox["z", "8"]}], "-", 
           RowBox[{"6816", " ", 
            SuperscriptBox["z", "9"]}], "+", 
           RowBox[{"11424", " ", 
            SuperscriptBox["z", "10"]}], "+", 
           RowBox[{"6912", " ", 
            SuperscriptBox["z", "11"]}], "-", 
           RowBox[{"8640", " ", 
            SuperscriptBox["z", "12"]}], "-", 
           RowBox[{"3456", " ", 
            SuperscriptBox["z", "13"]}], "+", 
           RowBox[{"3456", " ", 
            SuperscriptBox["z", "14"]}]}], ")"}]}], 
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["z", "8"]}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "81"}], "-", 
          RowBox[{"108", " ", "z"}], "+", 
          RowBox[{"702", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"972", " ", 
           SuperscriptBox["z", "3"]}], "-", 
          RowBox[{"3132", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"4560", " ", 
           SuperscriptBox["z", "5"]}], "+", 
          RowBox[{"9072", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"13936", " ", 
           SuperscriptBox["z", "7"]}], "-", 
          RowBox[{"18144", " ", 
           SuperscriptBox["z", "8"]}], "-", 
          RowBox[{"29472", " ", 
           SuperscriptBox["z", "9"]}], "+", 
          RowBox[{"25056", " ", 
           SuperscriptBox["z", "10"]}], "+", 
          RowBox[{"43200", " ", 
           SuperscriptBox["z", "11"]}], "-", 
          RowBox[{"22464", " ", 
           SuperscriptBox["z", "12"]}], "-", 
          RowBox[{"41472", " ", 
           SuperscriptBox["z", "13"]}], "+", 
          RowBox[{"10368", " ", 
           SuperscriptBox["z", "14"]}], "+", 
          RowBox[{"20736", " ", 
           SuperscriptBox["z", "15"]}]}], ")"}]}], 
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["z", "4"]}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["z", "6"]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["z", "8"]}]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706338370261908*^9, 3.7063390749725733`*^9, 
  3.711811484322318*^9},ExpressionUUID->"aa5cc6a1-5a19-4356-ac31-\
f85e6c44687b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706338370261908*^9, 3.7063390749725733`*^9, 
  3.711811484332449*^9},ExpressionUUID->"5e168ea3-3462-4ab0-99f6-\
a5eb4dc32959"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "81"}], "-", 
         RowBox[{"162", " ", "z"}], "+", 
         RowBox[{"594", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"1296", " ", 
          SuperscriptBox["z", "3"]}], "-", 
         RowBox[{"2268", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"5400", " ", 
          SuperscriptBox["z", "5"]}], "+", 
         RowBox[{"5664", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"14736", " ", 
          SuperscriptBox["z", "7"]}], "-", 
         RowBox[{"9728", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"27872", " ", 
          SuperscriptBox["z", "9"]}], "+", 
         RowBox[{"11424", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"36480", " ", 
          SuperscriptBox["z", "11"]}], "-", 
         RowBox[{"8640", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"31104", " ", 
          SuperscriptBox["z", "13"]}], "+", 
         RowBox[{"3456", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"13824", " ", 
          SuperscriptBox["z", "15"]}]}], 
        RowBox[{"81", "+", 
         RowBox[{"108", " ", "z"}], "-", 
         RowBox[{"540", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"648", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"1944", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"1680", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"5112", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"1600", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"11040", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"3200", " ", 
          SuperscriptBox["z", "9"]}], "-", 
         RowBox[{"20448", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"13440", " ", 
          SuperscriptBox["z", "11"]}], "+", 
         RowBox[{"31104", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "13"]}], "-", 
         RowBox[{"34560", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"13824", " ", 
          SuperscriptBox["z", "15"]}], "+", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "16"]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{"54", " ", "z"}], "+", 
           RowBox[{"270", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"432", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"1428", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1704", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"4864", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"4208", " ", 
            SuperscriptBox["z", "7"]}], "-", 
           RowBox[{"11328", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"6816", " ", 
            SuperscriptBox["z", "9"]}], "+", 
           RowBox[{"18144", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"6912", " ", 
            SuperscriptBox["z", "11"]}], "-", 
           RowBox[{"19008", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"3456", " ", 
            SuperscriptBox["z", "13"]}], "+", 
           RowBox[{"10368", " ", 
            SuperscriptBox["z", "14"]}]}], ")"}]}], 
        RowBox[{"81", "+", 
         RowBox[{"108", " ", "z"}], "-", 
         RowBox[{"540", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"648", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"1944", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"1680", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"5112", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"1600", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"11040", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"3200", " ", 
          SuperscriptBox["z", "9"]}], "-", 
         RowBox[{"20448", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"13440", " ", 
          SuperscriptBox["z", "11"]}], "+", 
         RowBox[{"31104", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "13"]}], "-", 
         RowBox[{"34560", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"13824", " ", 
          SuperscriptBox["z", "15"]}], "+", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "16"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "+", 
           RowBox[{"54", " ", "z"}], "+", 
           RowBox[{"270", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"432", " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"1428", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"1704", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"4864", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"4208", " ", 
            SuperscriptBox["z", "7"]}], "-", 
           RowBox[{"11328", " ", 
            SuperscriptBox["z", "8"]}], "+", 
           RowBox[{"6816", " ", 
            SuperscriptBox["z", "9"]}], "+", 
           RowBox[{"18144", " ", 
            SuperscriptBox["z", "10"]}], "-", 
           RowBox[{"6912", " ", 
            SuperscriptBox["z", "11"]}], "-", 
           RowBox[{"19008", " ", 
            SuperscriptBox["z", "12"]}], "+", 
           RowBox[{"3456", " ", 
            SuperscriptBox["z", "13"]}], "+", 
           RowBox[{"10368", " ", 
            SuperscriptBox["z", "14"]}]}], ")"}]}], 
        RowBox[{"81", "+", 
         RowBox[{"108", " ", "z"}], "-", 
         RowBox[{"540", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"648", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"1944", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"1680", " ", 
          SuperscriptBox["z", "5"]}], "-", 
         RowBox[{"5112", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"1600", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{"11040", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{"3200", " ", 
          SuperscriptBox["z", "9"]}], "-", 
         RowBox[{"20448", " ", 
          SuperscriptBox["z", "10"]}], "+", 
         RowBox[{"13440", " ", 
          SuperscriptBox["z", "11"]}], "+", 
         RowBox[{"31104", " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "13"]}], "-", 
         RowBox[{"34560", " ", 
          SuperscriptBox["z", "14"]}], "+", 
         RowBox[{"13824", " ", 
          SuperscriptBox["z", "15"]}], "+", 
         RowBox[{"20736", " ", 
          SuperscriptBox["z", "16"]}]}]]}], 
      FractionBox[
       RowBox[{"81", "+", 
        RowBox[{"108", " ", "z"}], "-", 
        RowBox[{"486", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"756", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"1404", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2544", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"2256", " ", 
         SuperscriptBox["z", "6"]}], "-", 
        RowBox[{"5008", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"1312", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"5216", " ", 
         SuperscriptBox["z", "9"]}], "+", 
        RowBox[{"2208", " ", 
         SuperscriptBox["z", "10"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["z", "11"]}], "-", 
        RowBox[{"5184", " ", 
         SuperscriptBox["z", "12"]}], "-", 
        RowBox[{"6912", " ", 
         SuperscriptBox["z", "13"]}], "+", 
        RowBox[{"3456", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"6912", " ", 
         SuperscriptBox["z", "15"]}]}], 
       RowBox[{"81", "+", 
        RowBox[{"108", " ", "z"}], "-", 
        RowBox[{"540", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"648", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"1944", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"1680", " ", 
         SuperscriptBox["z", "5"]}], "-", 
        RowBox[{"5112", " ", 
         SuperscriptBox["z", "6"]}], "-", 
        RowBox[{"1600", " ", 
         SuperscriptBox["z", "7"]}], "+", 
        RowBox[{"11040", " ", 
         SuperscriptBox["z", "8"]}], "-", 
        RowBox[{"3200", " ", 
         SuperscriptBox["z", "9"]}], "-", 
        RowBox[{"20448", " ", 
         SuperscriptBox["z", "10"]}], "+", 
        RowBox[{"13440", " ", 
         SuperscriptBox["z", "11"]}], "+", 
        RowBox[{"31104", " ", 
         SuperscriptBox["z", "12"]}], "-", 
        RowBox[{"20736", " ", 
         SuperscriptBox["z", "13"]}], "-", 
        RowBox[{"34560", " ", 
         SuperscriptBox["z", "14"]}], "+", 
        RowBox[{"13824", " ", 
         SuperscriptBox["z", "15"]}], "+", 
        RowBox[{"20736", " ", 
         SuperscriptBox["z", "16"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706338370261908*^9, 3.7063390749725733`*^9, 
  3.7118114843443947`*^9},ExpressionUUID->"f028e914-049e-4f06-99b2-\
d0c0b966ab39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsPsi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsRG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"DD3A", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsPsi0", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Blue", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"DD3B", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsRG", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.681162834263481*^9, 3.6811628499856567`*^9}, {
   3.681162884443491*^9, 3.681162932618504*^9}, 3.6811642333268347`*^9, 
   3.6811642659323807`*^9, {3.681164505877714*^9, 3.681164609014791*^9}, {
   3.681164648367989*^9, 3.681164722594327*^9}, {3.681164752953684*^9, 
   3.681164817612731*^9}, {3.681165005306917*^9, 3.681165094097146*^9}, {
   3.7019569136600323`*^9, 3.701956930363956*^9}, {3.704732189396841*^9, 
   3.704732189899984*^9}, {3.706314062610406*^9, 3.7063140696393547`*^9}, {
   3.7063141075049553`*^9, 3.706314125676095*^9}, 3.706314163792965*^9, {
   3.706314208124958*^9, 3.7063142165366898`*^9}, {3.706314247391279*^9, 
   3.706314260567459*^9}, {3.7063142912898493`*^9, 3.706314292302896*^9}, {
   3.706314531330711*^9, 3.7063145549084787`*^9}, {3.706338489979073*^9, 
   3.706338497665319*^9}},ExpressionUUID->"c953f62a-a221-4446-92bc-\
878f36d810d7"],

Cell[BoxData[
 RowBox[{"81", "+", 
  RowBox[{"108", " ", "z"}], "-", 
  RowBox[{"540", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"648", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"1944", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"1680", " ", 
   SuperscriptBox["z", "5"]}], "-", 
  RowBox[{"5112", " ", 
   SuperscriptBox["z", "6"]}], "-", 
  RowBox[{"1600", " ", 
   SuperscriptBox["z", "7"]}], "+", 
  RowBox[{"11040", " ", 
   SuperscriptBox["z", "8"]}], "-", 
  RowBox[{"3200", " ", 
   SuperscriptBox["z", "9"]}], "-", 
  RowBox[{"20448", " ", 
   SuperscriptBox["z", "10"]}], "+", 
  RowBox[{"13440", " ", 
   SuperscriptBox["z", "11"]}], "+", 
  RowBox[{"31104", " ", 
   SuperscriptBox["z", "12"]}], "-", 
  RowBox[{"20736", " ", 
   SuperscriptBox["z", "13"]}], "-", 
  RowBox[{"34560", " ", 
   SuperscriptBox["z", "14"]}], "+", 
  RowBox[{"13824", " ", 
   SuperscriptBox["z", "15"]}], "+", 
  RowBox[{"20736", " ", 
   SuperscriptBox["z", "16"]}]}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.7118114844152737`*^9},ExpressionUUID->"03b601ce-1b16-48fa-b2f5-\
c4aaeec6f5c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.09045963339666816821352593458449575792`10."}], ",", 
   "3.09045963339666816821352593458449575792`10.", ",", 
   RowBox[{"-", "2.86777662054692285709817101135854500171`10."}], ",", 
   "2.86777662054692285709817101135854500171`10.", ",", 
   RowBox[{"-", "2.56458166214019034069267546915860123136`10."}], ",", 
   "2.56458166214019034069267546915860123136`10.", ",", 
   RowBox[{"-", "2.46650698271353382810822107984449758078`10."}], ",", 
   "2.46650698271353382810822107984449758078`10.", ",", 
   RowBox[{"-", "1.19027843220248542618699601876480089945`10."}], ",", 
   "1.19027843220248542618699601876480089945`10.", ",", 
   RowBox[{"-", "0.62261748909052635969580118926084759844`10."}], ",", 
   "0.62261748909052635969580118926084759844`10.", ",", 
   RowBox[{"-", "0.37540667031953390355485105378870509299`10."}], ",", 
   "0.37540667031953390355485105378870509299`10.", ",", 
   RowBox[{"-", "0.10329233021399808747085136915055517409`10."}], ",", 
   "0.10329233021399808747085136915055517409`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.711811484423417*^9},ExpressionUUID->"e1c8af8f-da20-4de9-bd08-\
15be916aada2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.711811484429397*^9},ExpressionUUID->"d0bba293-c3ad-47e8-a3bd-\
0cf150dbcab2"],

Cell[BoxData[
 RowBox[{"27", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "4"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["z", "4"]}], "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["z", "6"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["z", "8"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.711811484435431*^9},ExpressionUUID->"9082cb51-ec22-4086-b502-\
9bc685b9f458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.35619449019234492883039661093036443162`10."}], ",", 
   "2.35619449019234492883039661093036443162`10.", ",", 
   "3.14159265358979323845859885078191098273`10.", ",", "0", ",", 
   "2.61799387799149436539120072708897168923`10.", ",", 
   RowBox[{"-", "0.52359877559829887307710723054658381403`10."}], ",", 
   RowBox[{"-", "2.61799387799149436539120072708897168923`10."}], ",", 
   "0.52359877559829887307710723054658381403`10.", ",", 
   "2.89815161175495643336051318494916984037`10.", ",", 
   RowBox[{"-", "0.2434410418348368050947147396021955855`10."}], ",", 
   RowBox[{"-", "2.89815161175495643336051318494916984037`10."}], ",", 
   "0.2434410418348368050947147396021955855`10.", ",", 
   "2.49958736996515706288608804630513304801`10.", ",", 
   RowBox[{"-", "0.64200528362463617560143557958270219694`10."}], ",", 
   RowBox[{"-", "2.49958736996515706288608804630513304801`10."}], ",", 
   "0.64200528362463617560143557958270219694`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.7118114844407063`*^9},ExpressionUUID->"ee731332-b565-49a1-b6e8-\
98d7a2a5b800"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.711811484447282*^9},ExpressionUUID->"4b70b7fa-24d2-4e34-9470-\
b6f8e2dbf210"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN/7B3CULEkSabWklCUpW7LciUgl8UGiEiHZimQpW1IhlS1kTYQU
Y82awyB79rGTNTEzDx9Zs3zP57p+v7/mel3zzDxnzpxzv+/zCJnf07NkYmBg
MGdkYPjvVRJ2TW1sEEhzr7SPZ9FJuLcs7L+8QqBhT1K+Lj0RsnJPiMzNE4g4
mOEeYfwJZu2hijpDoO3bi7s5OEhw8qi2+cQ0gYTfaPnwUbPhwYgxw88JAvHo
aWd0s+ZBXqx1fM8wgeLqdIV9ZvNBfodfb2MXgYJFvmu/0C8Ct4YQt+9tBFpm
N9nR1l8Mxc8SdpU3Eah/a+u+LJ1SUFop1sutJJCzJhdsMCA4Mzpb/45EoPMK
mYeiRyvgSdyGdVg6gZh/Oxq23iMD+eo2llcfCTR0f+Hkr0UyqDceVfOJIZDd
k11da6uVoJVvWmL1gkArFNOu6eFq0HvR9FnalEA+huvygUp1EKbap3XMmECv
dU5bZSfUQcffyV8iBng8u3TYdBjrwfD+5kN7LxKIr828RKq8HkyuKcYyyBMo
g9Ml7bBkI1iIfwpq4iQQG2QcH+74AR/Hv4rVsBEIvaSHOhxuhomEqtryzfh9
rql+wYfNcJfn5+a8FTqK1ols3MLWAg5ruzyjJ+hI80BqkX5iC7g2+9nfKcP+
Yj4aWdEKQdMuXX8K6UgrLvnGkV+t8IHlrqpvLh09PiG515yjDRpBmzcujY4a
es9ZDRu0wcEs3m9toXQUP1V2RXG8DX4Ep3Co3KGj7UXhO78vtIOIXu1nHi46
ohyTYFildYKSQzHvB3Y6+hNw9GLVVgroBn7xPs5MR9xNm2RNRSngQQ7+58IK
DckPq+dtt6BA28lrf73HaKhSupXFoYsCnjunLkwX0tB26eGK1K9d0NGxdarC
jIbYs4u3xhv3wBOL/LLP12moyeoFHHbqAck/N8PeXqUh77p3haEBPeC/M0fp
rjYN1Tj5hAkV9oCyntEbLgUaSu/bo7+LpxdSmpNlTLloaMuyvU1YTS+41St7
r5ZRkRefgpU5fz8cKL/HI7+fioyknmQzvR2ERm5Z59N8VFTczXRNN3UQHlmu
tCtzUxHXBem+kKJBoLA/C1NnpaLqvbT2yYFBCDaI5tb7M41Yry6ozR4egk3T
VVz2jdPo8m4U6ZM7BL95925L8phGBdLWSZHmPyHftop5+8AUWkt8a2t5exhu
BZ2Y6fH9jZg8DX6a647CUuhjfwST6OGqYLLR8BgkcQ7uiRqeQK1CM2u/bk5A
7IUTTu0B42jt5M64qPRf4Gtn5iaqNYZUmR8WxaBJeLwp3dWJNoIsDeQphk2/
wcyn+RAlbRjpyHtoxJKm4O238ahYm5+Ix+BwZo/rNBQPHeX4cnAQxS2MSjMr
UkGY68xZ/fg+FLDeIDk/QIUcMX+bkdFudCP4jczuxzQYqs4WlJOjoAtsjnta
mOgwLvH2JPrajkrbdQQyHemww+uTnCRjK5IuCRR/1UOH51+P1nIttiCrv1qv
ZnvpsEJPvTZHbUGnUA27QT8dRkxTPAq7W1D9v+7X9gzRIUc1iXw2qwUN2e7Q
ihyjgx5z3OWrpi3I3sfzpTVBhyN7hJoYHjejmHvI1mwzARJyhMTHuUakzxhX
liNOgJWkt3fRQCNyKWjdWJQgIEFke1tTTSPiiZJWVpIkgJvvuOtCTCO6YrL2
pUKKgMVFhwpN9Ubk0cFnUS5LALmIbjAV3oBe13lcfAUEGCnTvY7L1aO1/MBW
Sz0CQmW9WtUE61Hd9oftgf8Q0HCM85ARez16WKXZmalPgAq/ZJ3PYB0K3eDt
mTMkQHjDfmfb8zoEtTfGHE0IoJfTUp27alE9o5eQigUBT9VpLUVuNeic0w2C
7yG+/3mqjsztGmQvJH57twsBDNrTPzK1a9Dz2POjfK4EeBj8bkw6WIP6Y5pZ
edwJcLEar33V+B31NQZPM3gSYO0/UG4m+B3t7k0RzvAj4FJjUxZbbRXaoaa9
qBNGQGBL43G/nCp0wEdI8GQ4AbUdDZnrsVXo39q/V3e+JeDcQN2XOccqJD/L
Pd8WgX8PvTptYF8VYg9dntCIJkCKq+x99r1K1HyuvpgxkQBe/czga3xk1H63
LKUyg4AckZfF5zaR0dCYWu6jTAKuLN8ZO0FUIA3d3TNSJHz/eKFT7DUVKHhq
fCU6i4D1yfChYpcKtLcj0tAyl4AJz8eS+ynlKJxF6WR7IQEOOiFR30QR0g+U
o+ysJCDtzwXqW0aEissctmRjj7zbfMahpww5jIdba1cRYDjm+os/oAwVPusl
P60mANxvyvlMfkOLlLCWiRoCuJLEO86mliKD7z+Mnzfi8S5Ub689VIzIDQGu
4p0EvE7/QFZZLkLqbizMxdi2N70f5jcVoaCTo4maFAIOfT/V98EFe3yC7VYX
ARFvP6d41haiKgb38Gc9BDySCVGWtitA+52145MG8Hgm7Wc+nSlAq1+vHxEe
JEA69kKSIG8BOnXdvzwRm7ppMxtn2VdkaW4mHDtEwM12l47J7V8Ra5r2l2fD
BJx1um4bn5uHcjabd4iPE8AvosDP65+HFCvVLGKx//bwtr68nofSTaY2c0wQ
kKfaLOfOnIc0z2a4TWKL7DjLpH81FzWd5xOPmCSAPevIO7a/2ehj6/vKqmkC
PvaNv/rtl4msei4y3JsloNdjV0KcdCbi9slSL8Xm5NfM0h3JQP0DLkWs/+L1
diutrQgy0LVlkEnA1hi34Qtc+Yw2as3vkecImKQT78Xuf0Iq+0kMI/ME7A8W
zBnk/4Q6575rH1zA6+GEbmVoUxp6KxnRYIZd+CBnfEUsDYWzO1wbxA5YchZr
GE9Bw6+elzUtEiDGtJJra5KMZhXO5DxbxvOTJFYtwJ6Mbr2icxRhh6qbUNoL
k1A2S3TUNPbK89IlxV1JqKlg8ezlFbw/t3orc7QmIr8nsmNsf/F+yiBdLvdO
REoLMjVy2DKXf5o6SyaiA88u95ljxwar+va/fI/MYCCiELtbjPX1tVfxiItC
NjFeJeCM/d2siqk4FHaaVuODnUaqbxM9H4dmSi5YpmC7y7ziW2GKRSTbdGkC
e68Kd2K02zvkYHdewHWNAF+fB5VMlCjEudOINxJ7mtwxbiMdhRinSUpfsUs1
I8UU6RGo+7WqwL/YN3T35/XdDkfFXWIyt9bxepmbV3hYFYaW/J7KuWN7RDQj
zsNh6Fq/ilMIdmyfb4PqRAhS9x97i7AlvK7r9mmEIMZTbZ6d2CWCcl3OqcHo
wnnRhCnsvIa2ap3W16gtcc9r7g0COriet/qGvkJhbfkmh7HnDBQG8v8JQr9P
VpjLY5/8mfBnHyUAXcsRO3ANW/fwPww6kf7o6rmXLdbY9222cPgavUC5hOk3
V2zSHzvhyV4/ZN5+Vy0M+4eC4PF9sU8R27bE/gRsulf76cs3fFHezSukz9jb
qp5rPOF/gpyT3Uq+YhtxOydbI280+XkvYwV2ZGxvyQ9VT6QiI+9Tj00RUW2X
qXqE5Ok/TrVj82SnTkVruCEhjxGxPux/FDmZGOseokFHJ8MR7NBq5z13Lj5A
g/reJZPYLTp9Uk1N99HhWDZjOjZ/3tNgq/d2SCNrx8k57JjaK+jkxzvIajpS
bRF798AB+vonc6TyLvb1Crb4aKdCxA0TxLMosHMNW4TjfqTkHV1UJX2wdR3b
p+Nox75KZVR0L6kW980gsX3AhvnYIZgtTVr+z5RZ3wSupfOwxi9s8Z9ndI78
e8/JENYDhVj/+/zjMI16W5lbkPorfvwv9rqXe0zCcUs4sy1mdem/77f5Ytcu
ZgPx1bza89ibDIeUWUTugVgjZ9cMdqVgwIs4Lif42fQsehrbL+LgffnXznDp
7qPIcWwNjlKj1q2uEChJbRrEZvE1ULUNcIeLCb3KXdi1i3RRZhYP+CF57tcP
7EB7f+4EPy8YURWvr8ZOmQ323P/EB6YkgyZKsO/cEbP6uu4L4mklDR+xzx90
NX6q7AeLUf7h77CPDlRevuLxDPolmiKCsKf0bshPLb8AVesizfvY9dvSxQtO
BUAzg+nCLezPtQsCfq6B8IrfbfAKtp1KMCv/fBC0STCYSGJrL/evTkm/hrZo
O2IftmSe6GyB0xtY9Nf8xoq9FD5MPboUDOmqasw/8XovYn/cSX4YBpNeRzSe
Yb8/xttOOhgO6pP1z2ywn18htcQ2h4P73y99l7H1I0YbXEQjoCtEuJ4He0bo
EllsIApElcKy3+L92aU+gfgC34GVyviHB9hld3y+bZaPhsrqW+lXsF9m5BUO
BseAqH7tXxZsEYUDpFD1ePgSy5Bmi+sDx/WCL96z8eD4ROPCWew5L910u/gE
sKmIYdqNfWuErCfs8R4GkWV+Oa5HkkcXtdc6E+G51jZhFuy6XFP17IBkYGDk
3WeN659StUTlkZ/JoJTkuF8KO4uyrBov9xGcT0RLLy7hvFoOg5ejH4H5gWKS
L7YF1J62VE6FqCqpF69xvd2olzqxZ/YTCI3J3niE67dT/xrpjWY6CJN6C6Wx
J2j1klvi08GsaE6U+oeARi5LibkLn+FF991LxtjRhu+ONCV/gdTxvBBxnAey
I4z8T4xIQNda4vswg8dffHVW6hMJojRFfPWwRUIzqn4ukyBeKl+ACXtr4hfZ
99pZQAoe+HOTIGD1ilH/Bj0LmHI+b9lOJ2AgiySKTuSAjV0S+TzOr95Y4518
xjnQ/vG3KXUK7yd/5jUH3xxoHDkq9Qb7xy2TFv72HBjRdLnb9hv/P1wsrl7O
ufDIwU9FB+dhwv2bVcoFeXCsedH2IM7T2OtsmW+H8uBXj5ls0RgBUefzImks
+RAD2id0sIMF2W3jjPLh1Bb/crdRvP9a8nesLefDgs0nRTLOazOpbaalSgWQ
56ARJ4nzXXimZPk0uQhynv5ptsP9g0eTmt8fWhHUCZl2DuL+gpLewJm5pxjG
MngmdbADLfuEhRyLYeX2MdnjHXi99a5oswiWQKtAut1IKx5/tcKHds9SWBU8
dm5fEwHGMQUX7BQQOJoGnaaQcT13g87DlgiOiQ78EMXmNKwxHQpGkDif6+BR
QUAFV5ez3iSCbmpeC385rpdqj3ViL5aD9Jvz+42+4XpTGO3uu1IO3WovK2ML
CNBK6mm6bEQGIXuNfvvPeDzPMq2q7clgUJLulpKO58f66YbiUzKwTdw8MvgJ
5/+xYydEM8kwoni/5EIaAf6FPuGbNlfC20G10t0fcT1pOmJSSKqEls4GLv94
AjSXHk4KsVSDuO6rJ7nBuP/U5t40n18D5GmLXQpOuB8zY5tdrquBgcmyo5qO
OI8fMgytD9RAQU//Hf37BNjE04tZt9QCjWO3nZ0Dvp6od9pvWAsfm+4Fhtrg
60Oejqgt1EJ6wfNtBeb4esqfilC5evDws39/C/fzb0y7fKQKGuHV4hXdE8fx
/qcqwURjI5BaR+dnjhHg5f5hLWakERx482JI+DzhEGb/iIWzCfjiQ6ZExQi4
XLPJedCiCfre94VwH8bzfVzqThD3D/D1FZrO3YvHs+6vPWnfDFH+f8dlmQmo
uXxg2xXuVpAfID893kUHmhCvV1t0O+wzfdp/3IUOD53Fzd7sokCJVkNsCisd
uvq59Kxqu8G50DFo2IcGt9yVfrFc6gN2tSN+PrNUqBSXD6xkHoSGwoe2BWep
IMJWOpl8/ie4eZaqswdNw4FS23PM/sOwWdwtVa56ChhWmD45jYxAqLVii0Xn
b1jU/Xaz+vAY3NbPWXnQPwl9Mqb7DvuNQ7wQ4wyZ9AvuX+XacbB/Amy4BUI8
LCZgT/iY0eYDk8C1WrNowzYOmSbvU+fcfsOwv2SOw81RuKrsfb722xRM/m6c
Nwobhv75ie1k8hRk+Wm8qXo5DOaZl7tKaqZgzUTdVdxvGOwE+K1IrVPg/f7c
3mnnYfBl/PY0YnwKHBNc1qQMhyGzeqXMYts0pAvyvmnlw7/jsoss441pCJop
PCob+ROyb9ofPL06De3GJAkvtiEwz5858J6RCnnqYfVr84PAw+G8ZwsLFcKN
RnTtRwbBpegRV9sOKnDdKE/cVzIIp3n81+8eocLmU5fasm0HgVz3ofedHhUS
Lp6xSK0bgA6Z7tDlNDyve2OT81z74dlLk9emmXjebZUWqGb9IDcyGFCdS4WW
NLIl16V+iHoz7hNSRoXubP8+PsF+uDH1r4NoBxWaV8vfC9f0wUTCtovXNqhQ
am1bvMHVB0vsapuKDGiwLbpWQyC0B7jpnOFkYxrMitkqzj/qAfHW3kONpjRw
2rjOmXO7B25GOmkM3aVBZ1zIqSGZHqgU/hDA7EUD2Xae/I3ObnitxMill0KD
a5NDirw7u+GwA9o/vUCDrqFh5V0uFFDRfZnx5y8NvKSYbA+aUMBI5qrKOgMd
rMl25mxnKBC4QjfdsZUOEn/1Ai3ZKDDznD9JXoAOvj8FZjWiO6E0wVPUT5MO
tlqP0cG8DtBrVZQ7EEUHyXukol5yG7Arbq0ojaNDpqegInN8G1Qk9168nkSH
dJFCxyG3NpByczeLyaTDgiNoxRxrA06BgqA91XT4+26ZdSG0FersTo7y/ksH
KpOhEOfFFvChMDrkL9Jhu+MZoT2CLXDqTOuS/hodFs8lHdD93QwpO+9zhrPi
vjZWkDvgVDP4FWcocAvgOsqlnzdW1wRnWEWDOS8RoKzNHH8xsx6WHJf2Zuri
PipMWHFMrR5IfTUfta/ivjdFRSG3qw74SVYlQbhODJgNs0Uu18KqQfIEOz5n
N6u6R9gI10AeeuCY7oXrcNLdztzU72Arqraqhc/ZWx+drpcW/Q69q8M7At4Q
4GnqmcwpXA0FSQLKLCn4/kYBboemyeCwjahJwXU0nGr8XFSPDCKuZXoa2Tj3
Qx7UT+ZWQPiFG9bPSnEdJIXpS1qWw6U8iblDuI5zLF/Uv2WFYBP/qmcVPsfK
3VZcj539Bk6z0WGb2glQvDQ3nVNfDGImNvxJ3QQUHGMT7+QqguEqhU9ncQ69
dLWg9MkWQJQkm8wIzi0795bgXSfy4UpUd9kTnIvhdUysUvM5wMqUpiWEczfj
7A2LAtssQLauHeU4142U7B16W9PBpVPD9BY+V61JPOFtXPwA//c8GP7/efD/
AFYD6CU=
          "]]}},
       Annotation[#, "Charting`Private`Tag$144512#1"]& ], 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN37AHCULEmTSKslpSxJ2ZLlJCKVxItEJUKyFclSSFIhlS1kTYQU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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$144512#2"]& ]}}, {}, {}}, {{}, {{{}, {
       {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.9986929919339194, -0.051110741161486534`}, \
{-0.9986929919339194, 
         0.051110741161486534`}, {-0.9627460256007533, -0.2704072672654226}, \
{-0.9627460256007533, 
         0.2704072672654226}, {-0.8380969591611216, -0.5455212984337837}, \
{-0.8380969591611216, 
         0.5455212984337837}, {-0.7806534127668172, -0.6249641982830068}, \
{-0.7806534127668172, 0.6249641982830068}, {
         0.3714013700412313, -0.9284724133389728}, {0.3714013700412313, 
         0.9284724133389728}, {0.8123548171647927, -0.5831634856788926}, {
         0.8123548171647927, 0.5831634856788926}, {
         0.9303585928059575, -0.36665090862033695`}, {0.9303585928059575, 
         0.36665090862033695`}, {0.9946700886595982, -0.10310875193652137`}, {
         0.9946700886595982, 
         0.10310875193652137`}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {{}, \
{{{}, {
       {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], 
        PointBox[{{-0.7071067811865476, -0.7071067811865476}, \
{-0.7071067811865476, 0.7071067811865476}, {-1., 0.}, {1., 
         0.}, {-0.8660254037844386, 0.5}, {
         0.8660254037844386, -0.5}, {-0.8660254037844386, -0.5}, {
         0.8660254037844386, 0.5}, {-0.9705142810958526, 
         0.24104362714869781`}, {
         0.9705142810958526, -0.24104362714869781`}, {-0.9705142810958526, \
-0.24104362714869781`}, {0.9705142810958526, 
         0.24104362714869781`}, {-0.8008965997694919, 0.598802669063579}, {
         0.8008965997694919, -0.598802669063579}, {-0.8008965997694919, \
-0.598802669063579}, {0.8008965997694919, 
         0.598802669063579}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->Full,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1000, 1000},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.7063390802244062`*^9, 
  3.711811484550641*^9},ExpressionUUID->"75163b44-9c12-4fd9-b109-\
7e893b2f5e52"]
}, Open  ]],

Cell["...after k=3 RG-recursions...", "Text",
 CellChangeTimes->{{3.711811494011984*^9, 
  3.711811496600419*^9}},ExpressionUUID->"7aa16e88-b183-4e98-bc90-\
3751045a52a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7063139668205357`*^9, {3.706314478267729*^9, 3.706314479305004*^9}, {
   3.706339085729911*^9, 
   3.706339086303094*^9}},ExpressionUUID->"9f450c42-0b81-465c-b6dc-\
c9e05a5a9b55"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"G", "=", 
    RowBox[{"ThisRG", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"X", "=", 
    RowBox[{"ThisRG", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7063143136156883`*^9, 3.7063143206180468`*^9}, 
   3.706314417861842*^9, {3.70631448504317*^9, 3.706314494818997*^9}, {
   3.706338321851427*^9, 3.706338326481415*^9}, {3.706338596939452*^9, 
   3.706338599240556*^9}, {3.7063390948491173`*^9, 
   3.706339095840687*^9}},ExpressionUUID->"ffb953aa-ae62-433d-a2d2-\
9fecf73e3664"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", "z"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["z", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.706313997108198*^9, 3.706314324119103*^9, 
  3.7063144208068247`*^9, 3.706338370261908*^9, 3.706339099506433*^9, 
  3.711811500577467*^9},ExpressionUUID->"9de2f3af-03d9-4ab0-8233-\
e8540f303f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsPsi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Denominator", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsRG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"DD4A", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsPsi0", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Blue", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"DD4B", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsRG", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.681162834263481*^9, 3.6811628499856567`*^9}, {
   3.681162884443491*^9, 3.681162932618504*^9}, 3.6811642333268347`*^9, 
   3.6811642659323807`*^9, {3.681164505877714*^9, 3.681164609014791*^9}, {
   3.681164648367989*^9, 3.681164722594327*^9}, {3.681164752953684*^9, 
   3.681164817612731*^9}, {3.681165005306917*^9, 3.681165094097146*^9}, {
   3.7019569136600323`*^9, 3.701956930363956*^9}, {3.704732189396841*^9, 
   3.704732189899984*^9}, {3.706314062610406*^9, 3.7063140696393547`*^9}, {
   3.7063141075049553`*^9, 3.706314125676095*^9}, 3.706314163792965*^9, {
   3.706314208124958*^9, 3.7063142165366898`*^9}, {3.706314247391279*^9, 
   3.706314260567459*^9}, {3.7063142912898493`*^9, 3.706314292302896*^9}, {
   3.706314531330711*^9, 3.7063145549084787`*^9}, {3.706338489979073*^9, 
   3.706338497665319*^9}, {3.7063386116338882`*^9, 
   3.706338613232408*^9}},ExpressionUUID->"4ea3b5fa-364d-401b-a478-\
e95a67261a3a"],

Cell[BoxData[
 RowBox[{"6561", "+", 
  RowBox[{"8748", " ", "z"}], "-", 
  RowBox[{"104976", " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"134136", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"863136", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"1022544", " ", 
   SuperscriptBox["z", "5"]}], "-", 
  RowBox[{"4832784", " ", 
   SuperscriptBox["z", "6"]}], "-", 
  RowBox[{"5067360", " ", 
   SuperscriptBox["z", "7"]}], "+", 
  RowBox[{"20597328", " ", 
   SuperscriptBox["z", "8"]}], "+", 
  RowBox[{"17860608", " ", 
   SuperscriptBox["z", "9"]}], "-", 
  RowBox[{"70886016", " ", 
   SuperscriptBox["z", "10"]}], "-", 
  RowBox[{"45630720", " ", 
   SuperscriptBox["z", "11"]}], "+", 
  RowBox[{"204230592", " ", 
   SuperscriptBox["z", "12"]}], "+", 
  RowBox[{"79608576", " ", 
   SuperscriptBox["z", "13"]}], "-", 
  RowBox[{"504044928", " ", 
   SuperscriptBox["z", "14"]}], "-", 
  RowBox[{"63757312", " ", 
   SuperscriptBox["z", "15"]}], "+", 
  RowBox[{"1079729664", " ", 
   SuperscriptBox["z", "16"]}], "-", 
  RowBox[{"127514624", " ", 
   SuperscriptBox["z", "17"]}], "-", 
  RowBox[{"2016179712", " ", 
   SuperscriptBox["z", "18"]}], "+", 
  RowBox[{"636868608", " ", 
   SuperscriptBox["z", "19"]}], "+", 
  RowBox[{"3267689472", " ", 
   SuperscriptBox["z", "20"]}], "-", 
  RowBox[{"1460183040", " ", 
   SuperscriptBox["z", "21"]}], "-", 
  RowBox[{"4536705024", " ", 
   SuperscriptBox["z", "22"]}], "+", 
  RowBox[{"2286157824", " ", 
   SuperscriptBox["z", "23"]}], "+", 
  RowBox[{"5272915968", " ", 
   SuperscriptBox["z", "24"]}], "-", 
  RowBox[{"2594488320", " ", 
   SuperscriptBox["z", "25"]}], "-", 
  RowBox[{"4948770816", " ", 
   SuperscriptBox["z", "26"]}], "+", 
  RowBox[{"2094170112", " ", 
   SuperscriptBox["z", "27"]}], "+", 
  RowBox[{"3535405056", " ", 
   SuperscriptBox["z", "28"]}], "-", 
  RowBox[{"1098842112", " ", 
   SuperscriptBox["z", "29"]}], "-", 
  RowBox[{"1719926784", " ", 
   SuperscriptBox["z", "30"]}], "+", 
  RowBox[{"286654464", " ", 
   SuperscriptBox["z", "31"]}], "+", 
  RowBox[{"429981696", " ", 
   SuperscriptBox["z", "32"]}]}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.711811505094791*^9},ExpressionUUID->"d6e20933-8583-4c4a-9140-\
b801e42d933f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.1150705119128518172464531454934899557`10."}], ",", 
   "3.1150705119128518172464531454934899557`10.", ",", 
   RowBox[{"-", "3.01748269150150912130525088228338859153`10."}], ",", 
   "3.01748269150150912130525088228338859153`10.", ",", 
   RowBox[{"-", "2.87928674563023556946979308879264181087`10."}], ",", 
   "2.87928674563023556946979308879264181087`10.", ",", 
   RowBox[{"-", "2.82484230236981334144453700818466757028`10."}], ",", 
   "2.82484230236981334144453700818466757028`10.", ",", 
   RowBox[{"-", "2.57128123312386661531185258477982813474`10."}], ",", 
   "2.57128123312386661531185258477982813474`10.", ",", 
   RowBox[{"-", "2.52563956517330731751068417789696241016`10."}], ",", 
   "2.52563956517330731751068417789696241016`10.", ",", 
   RowBox[{"-", "2.47410055962537681197932828980334818425`10."}], ",", 
   "2.47410055962537681197932828980334818425`10.", ",", 
   RowBox[{"-", "2.44821097579109898186196236924416780312`10."}], ",", 
   "2.44821097579109898186196236924416780312`10.", ",", 
   RowBox[{"-", "1.19027907683363131259961639613213600704`10."}], ",", 
   "1.19027907683363131259961639613213600704`10.", ",", 
   RowBox[{"-", "0.68833731334592040906822870650222694144`10."}], ",", 
   "0.68833731334592040906822870650222694144`10.", ",", 
   RowBox[{"-", "0.63128120159702977049257514138512916093`10."}], ",", 
   "0.63128120159702977049257514138512916093`10.", ",", 
   RowBox[{"-", "0.5973864662423107660251307489862460568`10."}], ",", 
   "0.5973864662423107660251307489862460568`10.", ",", 
   RowBox[{"-", "0.38512097298415661070876009037010518767`10."}], ",", 
   "0.38512097298415661070876009037010518767`10.", ",", 
   RowBox[{"-", "0.29137559374872103037931684632570154767`10."}], ",", 
   "0.29137559374872103037931684632570154767`10.", ",", 
   RowBox[{"-", "0.15797123810445134946822705146798128698`10."}], ",", 
   "0.15797123810445134946822705146798128698`10.", ",", 
   RowBox[{"-", "0.04277583891598214151520137252270114917`10."}], ",", 
   "0.04277583891598214151520137252270114917`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.711811505142026*^9},ExpressionUUID->"87761302-c8c9-479d-aad9-\
8b1c76551ce7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.7118115051508703`*^9},ExpressionUUID->"5db02ac4-ef1d-4c25-85dc-\
897ad9694c40"],

Cell[BoxData[
 RowBox[{"81", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z", "4"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["z", "4"]}], "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["z", "6"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["z", "8"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"27", "-", 
    RowBox[{"252", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"1224", " ", 
     SuperscriptBox["z", "4"]}], "-", 
    RowBox[{"3976", " ", 
     SuperscriptBox["z", "6"]}], "+", 
    RowBox[{"9296", " ", 
     SuperscriptBox["z", "8"]}], "-", 
    RowBox[{"15904", " ", 
     SuperscriptBox["z", "10"]}], "+", 
    RowBox[{"19584", " ", 
     SuperscriptBox["z", "12"]}], "-", 
    RowBox[{"16128", " ", 
     SuperscriptBox["z", "14"]}], "+", 
    RowBox[{"6912", " ", 
     SuperscriptBox["z", "16"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.711811505158018*^9},ExpressionUUID->"37352599-e123-447a-84b9-\
e403ab9f7da7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.35619449019234492883039661093036443162`10."}], ",", 
   "2.35619449019234492883039661093036443162`10.", ",", 
   "3.14159265358979323845859885078191098273`10.", ",", "0", ",", 
   "2.61799387799149436539120072708897168923`10.", ",", 
   RowBox[{"-", "0.52359877559829887307710723054658381403`10."}], ",", 
   RowBox[{"-", "2.61799387799149436539120072708897168923`10."}], ",", 
   "0.52359877559829887307710723054658381403`10.", ",", 
   "2.89815161175495643336051318494916984037`10.", ",", 
   RowBox[{"-", "0.2434410418348368050947147396021955855`10."}], ",", 
   RowBox[{"-", "2.89815161175495643336051318494916984037`10."}], ",", 
   "0.2434410418348368050947147396021955855`10.", ",", 
   "2.49958736996515706288608804630513304801`10.", ",", 
   RowBox[{"-", "0.64200528362463617560143557958270219694`10."}], ",", 
   RowBox[{"-", "2.49958736996515706288608804630513304801`10."}], ",", 
   "0.64200528362463617560143557958270219694`10.", ",", 
   "2.45207836159478911349082416726297140031`10.", ",", 
   RowBox[{"-", "0.68951429199500412497375330394472475934`10."}], ",", 
   RowBox[{"-", "2.45207836159478911349082416726297140031`10."}], ",", 
   "0.68951429199500412497375330394472475934`10.", ",", 
   "2.53538666808772924268202894615420461832`10.", ",", 
   RowBox[{"-", "0.60620598550206399575456019796381133297`10."}], ",", 
   RowBox[{"-", "2.53538666808772924268202894615420461832`10."}], ",", 
   "0.60620598550206399575456019796381133297`10.", ",", 
   "2.83334081872324188505025618911581375414`10.", ",", 
   RowBox[{"-", "0.30825183486655135340387498505070766212`10."}], ",", 
   RowBox[{"-", "2.83334081872324188505025618911581375414`10."}], ",", 
   "0.30825183486655135340387498505070766212`10.", ",", 
   "3.03199361021865497370191000481298715385`10.", ",", 
   RowBox[{"-", "0.10959904337113826476339141880213800137`10."}], ",", 
   RowBox[{"-", "3.03199361021865497370191000481298715385`10."}], ",", 
   "0.10959904337113826476339141880213800137`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.711811505165495*^9},ExpressionUUID->"685cda18-742e-4e39-b3c2-\
5a3bc59c51c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10.", ",", 
   "0.70710678118654752440084436210484903928`10."}], "}"}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.71181150517266*^9},ExpressionUUID->"0d53b47a-7772-4ead-8a55-e1a5c2416d6e"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN/7B3CULEkSabWklCUpW7LciUgl8UGiEiHZimQpW1IhlS1kTYQU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          "]]}},
       Annotation[#, "Charting`Private`Tag$145431#1"]& ], 
      TagBox[{
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk4lN37AHCULEmTSKslpSxJ2ZLlJCKVxItEJUKyFclSSFIhlS1kTYQU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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$145431#2"]& ]}}, {}, {}}, {{}, {{{}, {
       {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdx00og3EcwPHHptSiHIZmPDaSl3ZBjJJfDl62XKxd7CCt1Er2HJZQS56j
g9qRRkLmSOEphd+EFHq2EZ6tRnu2sT21PRLlsh5c/4dv3z5GJ2ObVFEUZfjr
/4zD4KELMl7sLTXwTX4kDD6a7SwEZazQlvfz+4iEIaL3Vd685zHdd3fMroSR
MAy/hLvmXHlslNrQKj8gYXhSfd3OyxJq/Afm8GACCYOX+tAu0hJ2q51cxCsi
YdCHmDLemEXrgIVR+CQSBmZjZHNiLYO6eNQU9aSQMPCscFpy9QzTNbGhUi6H
hEEXWHYfcRkY62mnKXsKCcPodV2z6TELDo2lJSiKSBg0xepa84wErx6LK64k
kDBULZynvndzcPIpuhWNgITBZrf1HgbyIIQ6Wrec90gYxmcFUFZlMMU4w1v9
JRKG9anqbfZHhjM5OVKU3kHC8AuEShT7
         
         "]]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {{}, {{{}, {
       {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
        AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQfda6Pm3egmf7cdD2DGDwYT8DCvhgD2Ot8ol4UbXt
NVT+gT2UD5V/sB9Nfj+avP3RQuPvxXzv9z9aerC+5dY5GN8eyt+PJr8fTd5e
a9b75x8XvNy/KYzHPEXzMYxvD+XvR5PfjyZvHz9hgf+UDS/2fwkxriyMfgLj
20P5+9Hk96PJ2395k2wQ4PNqf21I1oNs60cwvj2Uvx9Nfj+avH1BvcWM+7Xv
9j+evOXB6azLML49lL8fTX4/mrz9+Yp/GjfPvd+v/HneNX+GPTC+PZS/H01+
P5q8PQCLhw5D
         "]]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}},
  AspectRatio->Full,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1000, 1000},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.706338498589734*^9, 3.706339108053752*^9, 
  3.711811505268374*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"f6c28b47-f1a2-40e0-9356-bf978d3fb38a"]
}, Open  ]],

Cell["... and after k=4 RG-recursions. (Takes very long!)", "Text",
 CellChangeTimes->{{3.711811516036332*^9, 3.7118115191759043`*^9}, {
  3.711812069744445*^9, 
  3.711812079493766*^9}},ExpressionUUID->"2b2405b0-b76b-455c-ace5-\
d2b400e2b1e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RG", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SearchDSGRG", "[", 
     RowBox[{
      SubscriptBox["A", "hop"], ",", 
      SubscriptBox["C", "hop"], ",", 
      SubscriptBox["M", "hop"], ",", 
      SubscriptBox["I", "hop"]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["A", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["C", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["M", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["I", "hop"], "=", 
   RowBox[{"RG", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6936740391675167`*^9, 3.693674061126644*^9}, {
   3.693674358450592*^9, 3.693674362809042*^9}, {3.693835214770718*^9, 
   3.6938352177430897`*^9}, {3.694286849657731*^9, 3.694286855401424*^9}, {
   3.70240637348744*^9, 3.7024063768322287`*^9}, {3.702466063371592*^9, 
   3.702466076950488*^9}, {3.7025851068949337`*^9, 3.7025851098122053`*^9}, {
   3.702585223399246*^9, 3.702585229874543*^9}, {3.702585377746811*^9, 
   3.702585382356689*^9}, {3.702586840279307*^9, 3.702586863547337*^9}, {
   3.703806696814196*^9, 3.703806784926556*^9}, {3.703806885392601*^9, 
   3.703806885942079*^9}, {3.703807287530764*^9, 3.7038072880574417`*^9}, 
   3.7063139668205357`*^9, {3.706314478267729*^9, 3.706314479305004*^9}, {
   3.711825836357718*^9, 
   3.7118258370105877`*^9}},ExpressionUUID->"0f67b816-47a9-45ca-af44-\
640b6aea6be5"],

Cell["(still, F is unchanged!)", "Text",
 CellChangeTimes->{{3.711811645006921*^9, 
  3.7118116518767433`*^9}},ExpressionUUID->"40516ec4-3fa8-4bf9-abb3-\
bac7bff397b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThisRG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FinalDSGRG", "[", 
       RowBox[{
        SubscriptBox["A", "hop"], ",", 
        SubscriptBox["C", "hop"], ",", 
        SubscriptBox["M", "hop"], ",", 
        SubscriptBox["I", "hop"]}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"G", "=", 
    RowBox[{"ThisRG", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "=", 
   RowBox[{"ThisRG", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"X", "=", 
    RowBox[{"ThisRG", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7063143136156883`*^9, 3.7063143206180468`*^9}, 
   3.706314417861842*^9, {3.70631448504317*^9, 3.706314494818997*^9}, {
   3.706338321851427*^9, 3.706338326481415*^9}, {3.711811530390991*^9, 
   3.7118115322623873`*^9}, {3.711825843180241*^9, 
   3.711825859232024*^9}},ExpressionUUID->"bb064196-bf31-4a34-9fa6-\
b059f246b1ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denominator", "[", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsPsi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Denominator", "[", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ro", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "z"}], "]"}], ",", "250"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Arg", "[", 
    RowBox[{"z", "/.", "%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Abs", "[", 
    RowBox[{"z", "/.", "%%"}], "]"}], ",", "10"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"rootsRG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"z", "/.", 
          RowBox[{"ro", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Length", "[", "ro", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}], ",", 
   RowBox[{"DD5A", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsPsi0", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Blue", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"DD5B", "=", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"rootsRG", ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1000", ",", "1000"}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.681162834263481*^9, 3.6811628499856567`*^9}, {
   3.681162884443491*^9, 3.681162932618504*^9}, 3.6811642333268347`*^9, 
   3.6811642659323807`*^9, {3.681164505877714*^9, 3.681164609014791*^9}, {
   3.681164648367989*^9, 3.681164722594327*^9}, {3.681164752953684*^9, 
   3.681164817612731*^9}, {3.681165005306917*^9, 3.681165094097146*^9}, {
   3.7019569136600323`*^9, 3.701956930363956*^9}, {3.704732189396841*^9, 
   3.704732189899984*^9}, {3.706314062610406*^9, 3.7063140696393547`*^9}, {
   3.7063141075049553`*^9, 3.706314125676095*^9}, 3.706314163792965*^9, {
   3.706314208124958*^9, 3.7063142165366898`*^9}, {3.706314247391279*^9, 
   3.706314260567459*^9}, {3.7063142912898493`*^9, 3.706314292302896*^9}, {
   3.706314531330711*^9, 3.7063145549084787`*^9}, {3.706338489979073*^9, 
   3.706338497665319*^9}, {3.70634266630094*^9, 3.7063426707231817`*^9}, {
   3.711811578879834*^9, 
   3.711811585263043*^9}},ExpressionUUID->"c25cf050-38d1-448c-8e2b-\
b60c357105b7"]
},
ScreenStyleEnvironment->"Working",
WindowSize->{1145, 852},
WindowMargins->{{Automatic, -285}, {-206, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 757, 18, 117, "Text",ExpressionUUID->"176dbe45-cba8-495e-8d9d-ce38e03e2a6f"],
Cell[1318, 40, 732, 14, 81, "Text",ExpressionUUID->"a49cfd04-40de-43e2-accd-c21e296a17a2"],
Cell[2053, 56, 949, 18, 35, "Text",ExpressionUUID->"29f4f1bc-6735-4f38-afec-1963a5be3e7a"],
Cell[CellGroupData[{
Cell[3027, 78, 1986, 46, 73, "Input",ExpressionUUID->"e109b6b3-2fb7-420b-b1c7-2e3a146d25ba"],
Cell[5016, 126, 3792, 66, 51, "Output",ExpressionUUID->"d8a2a559-8086-4078-b5e2-bc9699f11553"],
Cell[8811, 194, 3615, 61, 49, "Output",ExpressionUUID->"44d4b25b-edbd-4115-ad65-b9e26d990731"],
Cell[12429, 257, 3613, 61, 49, "Output",ExpressionUUID->"38f5caa7-ce8b-4b5e-9b40-8e9440fdea94"]
}, Open  ]],
Cell[16057, 321, 371, 10, 35, "Text",ExpressionUUID->"b7cd9b44-bc62-408d-9ed2-66204793fcbe"],
Cell[CellGroupData[{
Cell[16453, 335, 884, 27, 52, "Input",ExpressionUUID->"245484e6-c741-45e7-a472-e9e94e4c2f6e"],
Cell[17340, 364, 1040, 25, 37, "Output",ExpressionUUID->"804c09c5-dddc-4c91-a12e-70df6aa76136"],
Cell[18383, 391, 1185, 30, 37, "Output",ExpressionUUID->"ee0a7bc5-8133-4e5b-abd1-28222ce9b65e"]
}, Open  ]],
Cell[19583, 424, 522, 12, 35, "Text",ExpressionUUID->"99242366-c49e-4b89-a3e7-88eb6e732a7a"],
Cell[CellGroupData[{
Cell[20130, 440, 636, 19, 52, "Input",ExpressionUUID->"bed3290a-afdb-470a-9f66-a850faccec9e"],
Cell[20769, 461, 711, 20, 49, "Output",ExpressionUUID->"ebf75560-08c5-486b-a214-8449f3ccb132"],
Cell[21483, 483, 711, 20, 49, "Output",ExpressionUUID->"d27827fb-9604-437f-815f-06fcac2e4c95"]
}, Open  ]],
Cell[22209, 506, 3790, 70, 61, "Text",ExpressionUUID->"37bec30f-4b4f-4dc2-8c6a-6f5d2a593b77"],
Cell[CellGroupData[{
Cell[26024, 580, 456, 12, 52, "Input",ExpressionUUID->"21381ccd-9d18-491d-a975-cfa9ae1d37e6"],
Cell[26483, 594, 573, 10, 51, "Output",ExpressionUUID->"652e1593-f95c-4200-9958-4b7879f3b3f9"],
Cell[27059, 606, 566, 10, 49, "Output",ExpressionUUID->"2c0b1d75-6180-4599-bc0b-00deda032c78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27662, 621, 3049, 73, 165, "Input",ExpressionUUID->"9da2f35d-ecfd-4079-a63f-af56e8496700"],
Cell[30714, 696, 1289, 30, 57, "Output",ExpressionUUID->"739323e6-fcdd-426b-a11b-ad6d7e5e5da1"],
Cell[32006, 728, 1236, 28, 49, "Output",ExpressionUUID->"be47b5b9-ef79-4f02-82cc-e8d252eb3de7"],
Cell[33245, 758, 1284, 30, 55, "Output",ExpressionUUID->"543d728a-fcaf-44f3-b666-1fea4bdadd07"],
Cell[34532, 790, 1442, 34, 57, "Output",ExpressionUUID->"340b99a2-ffdc-4bbe-a840-fc90af2c99b2"],
Cell[35977, 826, 1395, 33, 49, "Output",ExpressionUUID->"b03f1bf7-324e-4514-9980-8f4eb7440e11"],
Cell[37375, 861, 1490, 36, 57, "Output",ExpressionUUID->"649524a4-b06d-48ee-8452-0fb20bdd3302"],
Cell[38868, 899, 1236, 28, 49, "Output",ExpressionUUID->"b2f0905e-4388-4b7c-849c-75f0633f5bc9"]
}, Open  ]],
Cell[40119, 930, 755, 13, 58, "Text",ExpressionUUID->"98f2822e-bd07-48f6-97e5-732425039b1e"],
Cell[CellGroupData[{
Cell[40899, 947, 1603, 32, 73, "Input",ExpressionUUID->"d2a92729-9f1c-4f4e-a52b-ddc83af0dc3c"],
Cell[42505, 981, 1019, 20, 54, "Output",ExpressionUUID->"af19b9f1-d0d7-4616-81b9-17316b429684"],
Cell[43527, 1003, 904, 14, 34, "Output",ExpressionUUID->"4b5607fc-959c-4547-bd2e-f651d2ee8bc4"]
}, Open  ]],
Cell[44446, 1020, 2308, 36, 35, "Text",ExpressionUUID->"a8421d6c-7225-49e9-8d60-6ab2a127abc9"],
Cell[46757, 1058, 3722, 86, 79, "Input",ExpressionUUID->"a7411c9a-8919-40c8-9cea-23e0293f1699"],
Cell[50482, 1146, 226, 4, 35, "Text",ExpressionUUID->"001c409c-6ac9-4fb5-8364-d7e64d6d3e27"],
Cell[50711, 1152, 1920, 40, 52, "Input",ExpressionUUID->"9187c22f-34d9-4216-a603-465a014dc5bd"],
Cell[52634, 1194, 377, 7, 35, "Text",ExpressionUUID->"bbd84b16-4201-4098-a547-30e86ef56cb5"],
Cell[CellGroupData[{
Cell[53036, 1205, 1014, 28, 73, "Input",ExpressionUUID->"e9734b48-1fe5-411e-a3bb-14451e31b243"],
Cell[54053, 1235, 1120, 35, 59, "Output",ExpressionUUID->"3f8bd592-c409-47ca-b911-0677dd6dda4d"],
Cell[55176, 1272, 702, 20, 55, "Output",ExpressionUUID->"8fefda30-8e49-40e9-a4f5-4bc756f7b9f3"],
Cell[55881, 1294, 335, 6, 34, "Output",ExpressionUUID->"74575054-f675-4854-b7d5-5f79f6a00b5a"]
}, Open  ]],
Cell[56231, 1303, 234, 6, 35, "Text",ExpressionUUID->"812f4059-1049-4c4f-9eda-9ba1754685f2"],
Cell[CellGroupData[{
Cell[56490, 1313, 341, 9, 30, "Input",ExpressionUUID->"683575b3-acd7-4cd4-9c12-3d497fd13524"],
Cell[56834, 1324, 6290, 172, 131, "Output",ExpressionUUID->"4411dc35-a3eb-4014-ab19-363de2a61b05"]
}, Open  ]],
Cell[63139, 1499, 647, 13, 33, "Text",ExpressionUUID->"2bb666a5-b246-47aa-b8fa-99d0b9f06ee6"],
Cell[CellGroupData[{
Cell[63811, 1516, 1134, 27, 96, "Input",ExpressionUUID->"5c02946a-84ff-4705-b604-d2a1919db4c6"],
Cell[64948, 1545, 1637, 34, 32, "Output",ExpressionUUID->"2f9da332-fb60-4ab6-aff0-a799cbbb030b"],
Cell[66588, 1581, 1397, 26, 32, "Output",ExpressionUUID->"f7902a2e-a410-4d3e-9489-7fdcb26befd2"],
Cell[67988, 1609, 968, 17, 32, "Output",ExpressionUUID->"99503f0f-49cf-49c1-a81e-26a6530c6916"],
Cell[68959, 1628, 1037, 18, 32, "Output",ExpressionUUID->"69c503ea-25e8-4947-8864-c6b7dbd8b751"]
}, Open  ]],
Cell[70011, 1649, 2304, 36, 35, "Text",ExpressionUUID->"5019e952-1187-4b12-9d60-016c5b06bd20"],
Cell[72318, 1687, 7084, 192, 217, "Input",ExpressionUUID->"5503d999-f1f6-4c2b-9626-0f1925b7e3fe"],
Cell[79405, 1881, 223, 4, 35, "Text",ExpressionUUID->"0b3ccde2-7000-4b18-b1d0-72d3c50578cc"],
Cell[79631, 1887, 1901, 42, 52, "Input",ExpressionUUID->"e7e58100-b5d0-49c2-80f9-02fff00dcbb5"],
Cell[81535, 1931, 317, 5, 35, "Text",ExpressionUUID->"96f671fe-b803-4391-88da-5a3614815071"],
Cell[CellGroupData[{
Cell[81877, 1940, 1064, 29, 73, "Input",ExpressionUUID->"d9d3e108-062f-44a7-b976-951db65fa555"],
Cell[82944, 1971, 1145, 35, 59, "Output",ExpressionUUID->"39e65754-cc43-4eb1-b31e-efe89527439c"],
Cell[84092, 2008, 725, 20, 55, "Output",ExpressionUUID->"ed7bfbbe-970b-42b0-9a56-3c17c035b781"],
Cell[84820, 2030, 360, 6, 34, "Output",ExpressionUUID->"062268d4-5276-4604-b682-67d786659136"]
}, Open  ]],
Cell[85195, 2039, 210, 6, 35, "Text",ExpressionUUID->"7f0898d1-b61f-44cb-956e-c444753f2924"],
Cell[CellGroupData[{
Cell[85430, 2049, 390, 10, 30, "Input",ExpressionUUID->"0a29a8b5-82f8-448d-9a1d-a66e65929fa9"],
Cell[85823, 2061, 23153, 635, 410, "Output",ExpressionUUID->"c20a0315-e9f3-4fbc-ae27-9b54c263a62b"]
}, Open  ]],
Cell[108991, 2699, 623, 13, 35, "Text",ExpressionUUID->"1ae297a8-049a-4127-99be-33dfc5223a9c"],
Cell[CellGroupData[{
Cell[109639, 2716, 1184, 28, 94, "Input",ExpressionUUID->"3ce2a0a0-af2b-4fa0-89e2-af5f04160750"],
Cell[110826, 2746, 2389, 53, 56, "Output",ExpressionUUID->"caf37ca1-f580-49f2-8e99-a5e8ef558f86"],
Cell[113218, 2801, 1902, 35, 56, "Output",ExpressionUUID->"1af10282-347f-4342-b6b2-434c851f6e02"],
Cell[115123, 2838, 985, 17, 34, "Output",ExpressionUUID->"70009010-54f4-4d8b-87d8-df751b5d6a71"],
Cell[116111, 2857, 1187, 20, 34, "Output",ExpressionUUID->"733e111b-b4c7-417c-9683-01f2e319b8ae"]
}, Open  ]],
Cell[117313, 2880, 325, 5, 35, "Text",ExpressionUUID->"6b483e3d-bd2d-41d2-9052-a67ba9d0459a"],
Cell[117641, 2887, 202, 5, 30, "Input",ExpressionUUID->"400da9c3-3863-4f9c-8a32-30f712773cbc"],
Cell[117846, 2894, 183, 4, 46, "Text",ExpressionUUID->"e4ba1f0b-f6f4-4bd2-b5e6-225cb9d90544"],
Cell[118032, 2900, 1421, 27, 107, "Text",ExpressionUUID->"365f79ee-b6f8-4a1b-b4c8-eb80c7637df5"],
Cell[119456, 2929, 7311, 174, 724, "Input",ExpressionUUID->"f6827d2c-0f6c-4d6a-8701-d9a531e3d021"],
Cell[126770, 3105, 672, 12, 81, "Text",ExpressionUUID->"b5f06871-0357-4224-b9cb-1460a4fd5c92"],
Cell[CellGroupData[{
Cell[127467, 3121, 1637, 36, 96, "Input",ExpressionUUID->"7bedc2a1-428e-41c7-8c96-bb3e2f751a59"],
Cell[129107, 3159, 4344, 120, 97, "Output",ExpressionUUID->"fc2730f7-9907-40ab-9ab7-b31514fca525"],
Cell[133454, 3281, 1886, 51, 71, "Output",ExpressionUUID->"a32ebc1c-827f-499a-8e1e-475d4e35c8cf"],
Cell[135343, 3334, 10727, 280, 89, "Output",ExpressionUUID->"b6eba084-7cdd-4051-8bc9-cf27afe537c9"]
}, Open  ]],
Cell[146085, 3617, 563, 15, 35, "Text",ExpressionUUID->"31b53548-31b5-4976-9fb1-34f457fded4b"],
Cell[CellGroupData[{
Cell[146673, 3636, 1131, 19, 30, "Input",ExpressionUUID->"29db3e4d-9ca6-41b0-939d-236a62e4e3c4"],
Cell[147807, 3657, 6200, 157, 117, "Output",ExpressionUUID->"d0383a0f-c5fc-4725-8a94-864aa326b431"]
}, Open  ]],
Cell[154022, 3817, 235, 6, 35, "Text",ExpressionUUID->"8e5f51d9-3053-46c1-9dbd-9569e973bb11"],
Cell[CellGroupData[{
Cell[154282, 3827, 864, 15, 30, "Input",ExpressionUUID->"e786ddee-04a9-452d-bc7c-7f734848df9f"],
Cell[155149, 3844, 1835, 27, 34, "Output",ExpressionUUID->"85618ded-d6f0-40e8-b5ab-afd50f68e080"]
}, Open  ]],
Cell[156999, 3874, 1105, 25, 61, "Text",ExpressionUUID->"5bd3e82f-2b83-4a77-b3c9-d3c4e572c01c"],
Cell[CellGroupData[{
Cell[158129, 3903, 2395, 64, 211, "Input",ExpressionUUID->"7dbd74e8-6996-4c38-b2d9-336c86930a18"],
Cell[160527, 3969, 9332, 250, 97, "Output",ExpressionUUID->"ef2194b7-b4f6-4dad-ab52-9981745f6d80"],
Cell[169862, 4221, 1868, 50, 71, "Output",ExpressionUUID->"d856bec3-0407-4834-b2ad-92b7141d770d"],
Cell[171733, 4273, 38388, 983, 97, "Output",ExpressionUUID->"dbcded80-f881-4408-a05d-4c7f21eff836"]
}, Open  ]],
Cell[210136, 5259, 590, 15, 35, "Text",ExpressionUUID->"1bb17715-425e-46cc-b759-f83db2c68cbe"],
Cell[CellGroupData[{
Cell[210751, 5278, 1102, 19, 30, "Input",ExpressionUUID->"dab9d7ed-1167-4b80-89d8-5e2225ffdb0e"],
Cell[211856, 5299, 25310, 660, 410, "Output",ExpressionUUID->"591a8ac8-ecd9-443c-9356-b7b56b93a86f"]
}, Open  ]],
Cell[237181, 5962, 181, 3, 35, "Text",ExpressionUUID->"c602a411-c0d7-4789-a1b2-aede036e6527"],
Cell[CellGroupData[{
Cell[237387, 5969, 820, 14, 30, "Input",ExpressionUUID->"a581ec00-1441-481b-9fbf-3fae7c5a7a2e"],
Cell[238210, 5985, 1759, 26, 34, "Output",ExpressionUUID->"106d20a1-6e50-4bdf-b158-ee418a78d141"]
}, Open  ]],
Cell[239984, 6014, 388, 8, 58, "Text",ExpressionUUID->"5a542369-bb39-44af-99c3-9a66b1076c1c"],
Cell[240375, 6024, 2548, 63, 253, "Input",ExpressionUUID->"be7dbaec-d26f-4d84-8fa5-9bb77b2f888f"],
Cell[242926, 6089, 546, 10, 61, "Text",ExpressionUUID->"2165d3da-2ae2-47ce-81a1-d97c1ffe3fa8"],
Cell[CellGroupData[{
Cell[243497, 6103, 3049, 73, 165, "Input",ExpressionUUID->"67641678-02b9-4ba1-abfa-760bf8beb1dd"],
Cell[246549, 6178, 906, 24, 57, "Output",ExpressionUUID->"0c439167-bc62-43ff-aa14-39247de2d334"],
Cell[247458, 6204, 851, 22, 49, "Output",ExpressionUUID->"4a61704b-29a3-4566-b49f-da4fc4765f62"],
Cell[248312, 6228, 899, 24, 55, "Output",ExpressionUUID->"d4f21564-e9fd-4795-99f3-465c2cad7e77"],
Cell[249214, 6254, 1059, 28, 57, "Output",ExpressionUUID->"2d011d3f-3840-4440-9f99-9c6f010d38c8"],
Cell[250276, 6284, 1008, 27, 49, "Output",ExpressionUUID->"6ad44126-6a63-4794-96fc-7387b27e2355"],
Cell[251287, 6313, 1105, 30, 57, "Output",ExpressionUUID->"a44bd3ea-662c-421e-8ae4-561f9a2b9485"],
Cell[252395, 6345, 851, 22, 49, "Output",ExpressionUUID->"ff34d2a3-cdcc-4e2d-b988-0a4e9e9aaa4a"]
}, Open  ]],
Cell[253261, 6370, 160, 3, 35, "Text",ExpressionUUID->"86b04ad5-7a7a-4298-a799-f8d01dcd32e6"],
Cell[CellGroupData[{
Cell[253446, 6377, 2223, 59, 171, "Input",ExpressionUUID->"bd4e9595-f7cb-4929-9d30-2855c8ffdbe3"],
Cell[255672, 6438, 2278, 60, 69, "Output",ExpressionUUID->"ac6382f9-829a-422c-a94d-102278e56961"],
Cell[257953, 6500, 850, 22, 49, "Output",ExpressionUUID->"cbf684e4-5355-4528-8fa1-19ac5f45d98d"],
Cell[258806, 6524, 3103, 81, 69, "Output",ExpressionUUID->"b1f68bb9-472f-4cf3-8a76-9456524aa9c5"]
}, Open  ]],
Cell[261924, 6608, 486, 9, 35, "Text",ExpressionUUID->"13433485-4fe4-4a4b-9406-327fb7064a5d"],
Cell[CellGroupData[{
Cell[262435, 6621, 2223, 59, 171, "Input",ExpressionUUID->"fedf9fc4-cb43-425c-b592-b34fd824c590"],
Cell[264661, 6682, 9178, 231, 69, "Output",ExpressionUUID->"e9845661-f8a5-417e-bfc9-4dd9f62e0cf2"],
Cell[273842, 6915, 847, 22, 49, "Output",ExpressionUUID->"0361638e-0e6d-4d6b-aac0-0f4948318336"],
Cell[274692, 6939, 16414, 402, 69, "Output",ExpressionUUID->"70fc4ea2-00aa-42db-8242-66f88fb562a6"]
}, Open  ]],
Cell[291121, 7344, 702, 13, 81, "Text",ExpressionUUID->"9fe6ca11-78d1-4f51-bad8-d905aa60c615"],
Cell[CellGroupData[{
Cell[291848, 7361, 747, 19, 30, "Input",ExpressionUUID->"e8eaf949-3fb7-4803-9478-6154b6edea5b"],
Cell[292598, 7382, 570, 11, 49, "Output",ExpressionUUID->"527862c4-4e18-4793-9eaf-1e8b2e61db19"]
}, Open  ]],
Cell[293183, 7396, 288, 7, 35, "Text",ExpressionUUID->"1221329a-a032-4bba-a54e-cc2dd9dde996"],
Cell[CellGroupData[{
Cell[293496, 7407, 3547, 84, 142, "Input",ExpressionUUID->"b4595a81-43bd-47b3-b4d1-9c83e2a42b62"],
Cell[297046, 7493, 2137, 43, 61, "Output",ExpressionUUID->"1629dacd-e775-4029-8dbf-9540a7825755"],
Cell[299186, 7538, 2028, 39, 49, "Output",ExpressionUUID->"36dd8e8d-b96b-4bc8-a64e-9dc4db94baf2"],
Cell[301217, 7579, 2167, 44, 61, "Output",ExpressionUUID->"a9700eac-2a44-46e5-bbae-9791d7386bd1"]
}, Open  ]],
Cell[303399, 7626, 635, 17, 35, "Text",ExpressionUUID->"d94a1778-731d-470e-a53b-155122f53dc1"],
Cell[CellGroupData[{
Cell[304059, 7647, 3559, 104, 255, "Input",ExpressionUUID->"2a6ff36c-287e-4104-9ba8-3f49058255e7"],
Cell[307621, 7753, 10372, 254, 69, "Output",ExpressionUUID->"6551db84-f856-4cb2-bde6-af49bef707fa"],
Cell[317996, 8009, 898, 23, 49, "Output",ExpressionUUID->"86318e51-ee48-4983-8f97-e2638089fb29"],
Cell[318897, 8034, 19551, 470, 71, "Output",ExpressionUUID->"9bb7e66f-5058-43e9-8949-c737c0fb959e"],
Cell[338451, 8506, 1397, 40, 54, "Output",ExpressionUUID->"8ae40177-ce39-4bed-ae57-9c766d98093c"],
Cell[339851, 8548, 3900, 114, 106, "Output",ExpressionUUID->"f83ae4ae-235b-4b68-b93e-f3352f74accb"]
}, Open  ]],
Cell[343766, 8665, 185, 3, 35, "Text",ExpressionUUID->"02dd59d2-c69f-45ac-be80-b62120ec04d0"],
Cell[CellGroupData[{
Cell[343976, 8672, 1375, 43, 30, "Input",ExpressionUUID->"e09b599a-b753-4fba-96de-5129bfaf210e"],
Cell[345354, 8717, 1289, 41, 54, "Output",ExpressionUUID->"f28c5697-9e5b-439f-b673-9a132b7eabb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346680, 8763, 311, 8, 30, "Input",ExpressionUUID->"f84ad95a-bcca-441d-97c3-ca85c78da69a"],
Cell[346994, 8773, 205, 4, 34, "Output",ExpressionUUID->"9880e68d-90ea-4835-b7cd-e02249e559e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347236, 8782, 3295, 105, 73, "Input",ExpressionUUID->"a336eb66-ce44-4005-a4ea-97fe4b34ba41"],
Cell[350534, 8889, 2993, 93, 62, "Output",ExpressionUUID->"d4bd4350-54dc-4774-8a41-6ecaf53bf11e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353564, 8987, 258, 7, 30, "Input",ExpressionUUID->"993971f1-6416-4925-a94f-d757f4742c74"],
Cell[353825, 8996, 149, 2, 34, "Output",ExpressionUUID->"16d741f0-c007-4082-927f-0f9999129a7d"]
}, Open  ]],
Cell[353989, 9001, 815, 19, 84, "Text",ExpressionUUID->"0dfe7a3b-bcae-419b-83f3-fe71bdaf0023"],
Cell[CellGroupData[{
Cell[354829, 9024, 1999, 54, 52, "Input",ExpressionUUID->"d0b1c2cf-6eb9-43d1-9328-30fbb7b4d877"],
Cell[356831, 9080, 446, 9, 24, "Message",ExpressionUUID->"2d00736a-8686-4181-b3db-590ae3adc61d"],
Cell[357280, 9091, 886, 27, 54, "Output",ExpressionUUID->"8bcce592-2136-4884-ae58-b4c309d47aec"],
Cell[358169, 9120, 437, 12, 51, "Output",ExpressionUUID->"0d7d663d-33f3-47b7-883a-b9b864a141b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358643, 9137, 600, 16, 52, "Input",ExpressionUUID->"6454c3f6-c0c4-40df-aac8-e61711f291e7"],
Cell[359246, 9155, 475, 8, 34, "Output",ExpressionUUID->"56e9738e-da72-4ebc-beb6-fc81fb43ab84"],
Cell[359724, 9165, 497, 9, 51, "Output",ExpressionUUID->"67fce02b-4229-4bf2-b001-0eab5d68e2d8"]
}, Open  ]],
Cell[360236, 9177, 6301, 109, 104, "Text",ExpressionUUID->"eac22402-3e64-4355-935d-d22c9fd6b852"],
Cell[CellGroupData[{
Cell[366562, 9290, 731, 21, 52, "Input",ExpressionUUID->"b225707c-7470-4e1c-9654-1d7c75bc9a94"],
Cell[367296, 9313, 694, 15, 34, "Output",ExpressionUUID->"9d6375f0-ecbb-4f34-aef7-b2732f0b7f0a"],
Cell[367993, 9330, 694, 15, 34, "Output",ExpressionUUID->"676a8249-1b61-41ff-bbfe-e0f65bb63664"]
}, Open  ]],
Cell[368702, 9348, 509, 10, 35, "Text",ExpressionUUID->"86b6f4b0-2220-4f42-ae13-fae8b68b4793"],
Cell[CellGroupData[{
Cell[369236, 9362, 208, 5, 30, "Input",ExpressionUUID->"b66504e9-e96d-4d83-97f4-5a32c32ec0e7"],
Cell[369447, 9369, 660, 15, 51, "Output",ExpressionUUID->"1459bbb7-31d4-4695-9f7b-3e571db38a9d"]
}, Open  ]],
Cell[370122, 9387, 1708, 48, 58, "Text",ExpressionUUID->"d077c3fc-ef0a-4bda-afd8-58704da874db"],
Cell[CellGroupData[{
Cell[371855, 9439, 5006, 110, 136, "Input",ExpressionUUID->"90aef38c-25eb-49fd-a88e-0969b5aa20e8"],
Cell[376864, 9551, 6523, 160, 90, "Output",ExpressionUUID->"289c6896-b0c9-4939-adc7-aa1bf3b421fc"]
}, Open  ]],
Cell[383402, 9714, 256, 4, 35, "Text",ExpressionUUID->"d6c8e829-1808-42f2-9541-2680fb04a730"],
Cell[CellGroupData[{
Cell[383683, 9722, 4835, 116, 117, "Input",ExpressionUUID->"6b5d06af-6968-4717-b40d-4da65ee4ecba"],
Cell[388521, 9840, 1298, 31, 51, "Output",ExpressionUUID->"c0882239-ed1c-455c-9f13-0a48198a9f63"],
Cell[389822, 9873, 1920, 50, 51, "Output",ExpressionUUID->"df322796-755b-464f-a583-daf870319457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391779, 9928, 158, 3, 30, "Input",ExpressionUUID->"dfcadbc7-5545-465e-bdf1-dbd4e316e9ed"],
Cell[391940, 9933, 592, 16, 37, "Output",ExpressionUUID->"f82dcbef-1a1c-4b39-97f7-aa55c342a0a3"]
}, Open  ]],
Cell[392547, 9952, 363, 7, 58, "Text",ExpressionUUID->"3c05c9de-7407-41af-a88d-dc291f04ccbf"],
Cell[392913, 9961, 1411, 33, 84, "Text",ExpressionUUID->"eae820d4-d58b-4c35-be71-4b945b6e614b"],
Cell[CellGroupData[{
Cell[394349, 9998, 3772, 89, 165, "Input",ExpressionUUID->"8a377571-2508-4ed8-a0eb-607b64acaf2a"],
Cell[398124, 10089, 1100, 28, 61, "Output",ExpressionUUID->"c5364428-5fdd-40aa-8398-2fcc007fa61f"],
Cell[399227, 10119, 992, 24, 49, "Output",ExpressionUUID->"63b0f1a4-e9b7-4f52-8e3b-f0fadcd530fc"],
Cell[400222, 10145, 1127, 28, 61, "Output",ExpressionUUID->"74f79166-2519-4ffc-a568-20e0c6b7cde5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401386, 10178, 3090, 78, 135, "Input",ExpressionUUID->"78833063-0ef1-4533-bba5-cd17e2d4082e"],
Cell[404479, 10258, 7391, 198, 83, "Output",ExpressionUUID->"b655b42c-fc82-4ba6-b966-10bb426714fd"],
Cell[411873, 10458, 23141, 597, 93, "Output",ExpressionUUID->"1ce89152-a270-46e4-822e-b83b88490c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435051, 11060, 2238, 46, 73, "Input",ExpressionUUID->"94c648b3-3989-459e-b41d-d224d81498d2"],
Cell[437292, 11108, 14799, 368, 215, "Output",ExpressionUUID->"51b51023-c326-4b80-806e-4b304b097292"],
Cell[452094, 11478, 6838, 177, 115, "Output",ExpressionUUID->"aa545d29-8e11-4111-a704-decff5a13543"]
}, Open  ]],
Cell[458947, 11658, 775, 17, 58, "Text",ExpressionUUID->"dcd7df76-9566-4c62-a21a-fda4b96f51b3"],
Cell[CellGroupData[{
Cell[459747, 11679, 1604, 40, 73, "Input",ExpressionUUID->"575756ce-6d71-4687-8b46-0603c40c7377"],
Cell[461354, 11721, 1620, 41, 77, "Output",ExpressionUUID->"9daf738d-ad36-4eba-bb09-a42de25cd6d2"],
Cell[462977, 11764, 1565, 40, 73, "Output",ExpressionUUID->"29366ab1-2658-4fb3-bb54-8a191858d59e"],
Cell[464545, 11806, 1620, 41, 77, "Output",ExpressionUUID->"d4509ab7-5ef7-4827-82c3-11f79c3332dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466202, 11852, 2388, 48, 73, "Input",ExpressionUUID->"d73ac3b0-65a6-4ec8-9020-cffa9a9a0279"],
Cell[468593, 11902, 29416, 698, 603, "Output",ExpressionUUID->"eee170a4-8e40-40a2-90d2-9c038b3ffcd3"],
Cell[498012, 12602, 17996, 428, 305, "Output",ExpressionUUID->"676a5711-9e03-4f71-af32-2378f7d60cda"]
}, Open  ]],
Cell[516023, 13033, 188, 3, 35, "Text",ExpressionUUID->"b30e6032-78ba-47b5-8867-dee88b6313d5"],
Cell[CellGroupData[{
Cell[516236, 13040, 1133, 29, 94, "Input",ExpressionUUID->"41a85a00-8809-4e05-b7f9-8a3e6034b3b0"],
Cell[517372, 13071, 2959, 86, 97, "Output",ExpressionUUID->"0940fb60-642f-4742-b316-38d291c58dec"],
Cell[520334, 13159, 4125, 115, 99, "Output",ExpressionUUID->"962066d3-1f2b-4545-b996-769072dad063"],
Cell[524462, 13276, 713, 20, 49, "Output",ExpressionUUID->"37bf70a3-4727-4ec6-ac0c-db38cc29b913"],
Cell[525178, 13298, 4871, 136, 99, "Output",ExpressionUUID->"b0b6105c-2369-48e0-bf64-cc3ebe2b9267"]
}, Open  ]],
Cell[530064, 13437, 269, 6, 35, "Text",ExpressionUUID->"e9ba12ee-10f6-4d30-b871-668d7d39e7ce"],
Cell[CellGroupData[{
Cell[530358, 13447, 2317, 42, 52, "Input",ExpressionUUID->"3af0a3c7-3019-46c7-a64e-a88d6f9ca72f"],
Cell[532678, 13491, 1361, 40, 73, "Output",ExpressionUUID->"35431827-8647-40b3-8b55-b4258aae51d3"]
}, Open  ]],
Cell[534054, 13534, 253, 6, 35, "Text",ExpressionUUID->"0a3d847f-9e23-4124-8695-a955d6737d70"],
Cell[CellGroupData[{
Cell[534332, 13544, 907, 24, 94, "Input",ExpressionUUID->"86853d41-f5cc-41a0-8ef1-25989cb3ac78"],
Cell[535242, 13570, 782, 21, 49, "Output",ExpressionUUID->"ae1942fb-5e2f-4dfc-b60a-75bf80681f9d"],
Cell[536027, 13593, 3610, 100, 83, "Output",ExpressionUUID->"e42f2ebd-28dc-479e-8970-557afe685cf7"],
Cell[539640, 13695, 782, 21, 49, "Output",ExpressionUUID->"03766e5a-39a8-4a79-a737-8e44935771d2"],
Cell[540425, 13718, 4643, 130, 83, "Output",ExpressionUUID->"50fb5d0b-f089-45a4-9a6a-c04ad3b86c5b"]
}, Open  ]],
Cell[545083, 13851, 186, 3, 35, "Text",ExpressionUUID->"54d5e1c5-8b17-4037-a21d-cb5d1b66c0a1"],
Cell[CellGroupData[{
Cell[545294, 13858, 607, 15, 30, "Input",ExpressionUUID->"6c1cd617-6576-43b6-87ec-63d8da95a04e"],
Cell[545904, 13875, 12398, 303, 265, "Output",ExpressionUUID->"34573315-112f-4f3c-8a04-2c167911a421"]
}, Open  ]],
Cell[558317, 14181, 968, 26, 35, "Text",ExpressionUUID->"305bb363-392e-4e97-a835-cc6a3a855183"],
Cell[CellGroupData[{
Cell[559310, 14211, 1981, 47, 73, "Input",ExpressionUUID->"7c7b2ab9-0c37-41b5-a18b-dc9bc987dffc"],
Cell[561294, 14260, 3148, 84, 83, "Output",ExpressionUUID->"031c1409-a99b-4009-9e9a-7d119fd40853"],
Cell[564445, 14346, 1208, 28, 49, "Output",ExpressionUUID->"0a87c848-b1b9-4582-a9b0-bad130bb0e04"],
Cell[565656, 14376, 2832, 76, 83, "Output",ExpressionUUID->"c94e9987-437e-42e1-b49f-a297e644168f"]
}, Open  ]],
Cell[568503, 14455, 255, 5, 38, "Text",ExpressionUUID->"9b9a1086-6835-426e-a72e-d861d56038ec"],
Cell[568761, 14462, 467, 8, 58, "Text",ExpressionUUID->"ceacabf5-938e-4293-b5e0-4c73b39c90c7"],
Cell[CellGroupData[{
Cell[569253, 14474, 388, 8, 52, "Input",ExpressionUUID->"4b1ab37e-e814-464e-8710-dbf16abf040c"],
Cell[569644, 14484, 254, 6, 47, "Output",ExpressionUUID->"7358025e-7379-48ee-8ffa-d004a6913309"],
Cell[569901, 14492, 254, 6, 47, "Output",ExpressionUUID->"5daddf0d-772a-473c-99a3-8dc8021dff9f"]
}, Open  ]],
Cell[570170, 14501, 274, 6, 30, "Text",ExpressionUUID->"e9e1935a-2791-44ed-b199-dcf04df47e03"],
Cell[CellGroupData[{
Cell[570469, 14511, 3475, 88, 167, "Input",ExpressionUUID->"aebff8c6-3e9a-4a28-b420-a72f94198ae4"],
Cell[573947, 14601, 1005, 27, 70, "Output",ExpressionUUID->"ee75658f-edff-402b-b49f-73d245db4662"],
Cell[574955, 14630, 968, 26, 62, "Output",ExpressionUUID->"c191b822-3f97-43fd-a19d-029c1b5a065f"],
Cell[575926, 14658, 1020, 28, 70, "Output",ExpressionUUID->"580d688b-903d-4cc9-8b9b-d410156766b6"],
Cell[576949, 14688, 1030, 28, 66, "Output",ExpressionUUID->"4bc96b70-0dab-439e-a3c8-6a493bc8ee0f"],
Cell[577982, 14718, 946, 25, 58, "Output",ExpressionUUID->"9d3c6f2c-71e4-4f43-8812-2a110e167330"],
Cell[578931, 14745, 1020, 28, 64, "Output",ExpressionUUID->"dbaf7372-88e1-44d9-b68b-cf7924829ce8"],
Cell[579954, 14775, 924, 24, 58, "Output",ExpressionUUID->"48611d57-a337-4ea9-9485-02f5dce4b282"]
}, Open  ]],
Cell[580893, 14802, 273, 6, 30, "Text",ExpressionUUID->"367c97c1-227c-437a-8aed-c8ee6af7501b"],
Cell[CellGroupData[{
Cell[581191, 14812, 1119, 30, 98, "Input",ExpressionUUID->"664e0780-852f-437f-90fd-0202c042b4be"],
Cell[582313, 14844, 3461, 104, 106, "Output",ExpressionUUID->"8cd869b8-3f0c-431c-b96d-aa0b42c3e884"],
Cell[585777, 14950, 1579, 48, 76, "Output",ExpressionUUID->"3d146ac5-a415-4dd1-9435-9ac102be42ca"],
Cell[587359, 15000, 2847, 83, 94, "Output",ExpressionUUID->"5034ae93-0ca0-4bd8-8611-4fd6cafd8e74"]
}, Open  ]],
Cell[590221, 15086, 259, 6, 30, "Text",ExpressionUUID->"8c49b5c0-e35d-4e50-8ada-d6aa9f39242c"],
Cell[CellGroupData[{
Cell[590505, 15096, 4827, 140, 306, "Input",ExpressionUUID->"38879759-062a-40f3-b0b3-6b6481f385d6"],
Cell[595335, 15238, 578, 13, 32, "Output",ExpressionUUID->"fc9cef98-c9eb-4862-b2a7-886851d31fae"],
Cell[595916, 15253, 699, 13, 32, "Output",ExpressionUUID->"fe747855-add4-40cd-9c3a-92e9ace278ed"],
Cell[596618, 15268, 668, 13, 32, "Output",ExpressionUUID->"99fb80bb-9168-48bd-94fb-89a9dea3e7c8"],
Cell[597289, 15283, 701, 18, 35, "Output",ExpressionUUID->"b85ed722-7625-4ff3-86ec-1b0e1417b9fe"],
Cell[597993, 15303, 642, 13, 32, "Output",ExpressionUUID->"9b58ccce-5eab-4ee8-adc1-50886812873d"],
Cell[598638, 15318, 668, 13, 32, "Output",ExpressionUUID->"126b40e0-27bf-4d1b-b2ad-caff0150bbe2"],
Cell[599309, 15333, 17057, 305, 1067, "Output",ExpressionUUID->"eb443eb0-c3df-46b3-ac42-c68ff1aee195"]
}, Open  ]],
Cell[616381, 15641, 171, 3, 30, "Text",ExpressionUUID->"6240cb7f-4a97-461a-9fb4-f78d96f02b9a"],
Cell[616555, 15646, 1728, 42, 127, "Input",ExpressionUUID->"aa3b3833-e332-4be8-9c95-3d809aa8f726"],
Cell[CellGroupData[{
Cell[618308, 15692, 1122, 30, 98, "Input",ExpressionUUID->"2117335e-2260-46da-a693-b5ff8173d5d7"],
Cell[619433, 15724, 5492, 160, 106, "Output",ExpressionUUID->"51782ba1-eaf6-4ac0-bd2e-30bf29ee9f48"],
Cell[624928, 15886, 1561, 48, 76, "Output",ExpressionUUID->"ac12a25d-28f0-488b-ba8e-14fc5ea7df28"],
Cell[626492, 15936, 5486, 155, 94, "Output",ExpressionUUID->"e4d1c6c9-5cd8-4029-85b7-230b2b6929a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632015, 16096, 4873, 140, 306, "Input",ExpressionUUID->"b09a998d-5efc-41e1-b450-a147586d579e"],
Cell[636891, 16238, 658, 20, 32, "Output",ExpressionUUID->"ae3d1e93-60dd-49a5-9a71-dd05df1171d4"],
Cell[637552, 16260, 741, 14, 32, "Output",ExpressionUUID->"783f8244-3dc6-4489-8623-67c001f2221f"],
Cell[638296, 16276, 675, 13, 32, "Output",ExpressionUUID->"23c75e28-8beb-47e9-bf5e-11eaa770df93"],
Cell[638974, 16291, 654, 21, 35, "Output",ExpressionUUID->"acd4430c-74a3-49b3-8ede-ddfa828ddc13"],
Cell[639631, 16314, 677, 13, 32, "Output",ExpressionUUID->"47a2e2a1-c91e-4e1c-9462-7dd9ba67907a"],
Cell[640311, 16329, 678, 14, 32, "Output",ExpressionUUID->"83e8f36e-9a73-4742-95e5-94e055c64ced"],
Cell[640992, 16345, 17119, 307, 1015, "Output",ExpressionUUID->"55ff87a7-a215-4ef8-bfcc-a66280a6ee39"]
}, Open  ]],
Cell[658126, 16655, 171, 3, 30, "Text",ExpressionUUID->"691503a0-959e-4d70-b5ae-a74d35998225"],
Cell[658300, 16660, 1679, 41, 127, "Input",ExpressionUUID->"593b0817-9c6a-48cb-933d-69e4f81d2b6e"],
Cell[CellGroupData[{
Cell[660004, 16705, 1120, 30, 98, "Input",ExpressionUUID->"1e2db014-da20-4a33-a39e-a11964e9ef3d"],
Cell[661127, 16737, 9454, 263, 106, "Output",ExpressionUUID->"aa5cc6a1-5a19-4356-ac31-f85e6c44687b"],
Cell[670584, 17002, 1514, 47, 76, "Output",ExpressionUUID->"5e168ea3-3462-4ab0-99f6-a5eb4dc32959"],
Cell[672101, 17051, 10468, 282, 94, "Output",ExpressionUUID->"f028e914-049e-4f06-99b2-d0c0b966ab39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[682606, 17338, 4873, 140, 306, "Input",ExpressionUUID->"c953f62a-a221-4446-92bc-878f36d810d7"],
Cell[687482, 17480, 1154, 35, 54, "Output",ExpressionUUID->"03b601ce-1b16-48fa-b2f5-c4aaeec6f5c6"],
Cell[688639, 17517, 1233, 21, 54, "Output",ExpressionUUID->"e1c8af8f-da20-4de9-bd08-15be916aada2"],
Cell[689875, 17540, 1112, 21, 54, "Output",ExpressionUUID->"d0bba293-c3ad-47e8-a3bd-0cf150dbcab2"],
Cell[690990, 17563, 932, 30, 35, "Output",ExpressionUUID->"9082cb51-ec22-4086-b502-9bc685b9f458"],
Cell[691925, 17595, 1171, 20, 54, "Output",ExpressionUUID->"ee731332-b565-49a1-b6e8-98d7a2a5b800"],
Cell[693099, 17617, 1112, 21, 54, "Output",ExpressionUUID->"4b70b7fa-24d2-4e34-9470-b6f8e2dbf210"],
Cell[694214, 17640, 17913, 320, 1015, "Output",ExpressionUUID->"75163b44-9c12-4fd9-b109-7e893b2f5e52"]
}, Open  ]],
Cell[712142, 17963, 171, 3, 30, "Text",ExpressionUUID->"7aa16e88-b183-4e98-bc90-3751045a52a4"],
Cell[712316, 17968, 1725, 42, 127, "Input",ExpressionUUID->"9f450c42-0b81-465c-b6dc-c9e05a5a9b55"],
Cell[CellGroupData[{
Cell[714066, 18014, 1256, 33, 98, "Input",ExpressionUUID->"ffb953aa-ae62-433d-a2d2-9fecf73e3664"],
Cell[715325, 18049, 1512, 47, 76, "Output",ExpressionUUID->"9de2f3af-03d9-4ab0-8233-e8540f303f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[716874, 18101, 4925, 141, 306, "Input",ExpressionUUID->"4ea3b5fa-364d-401b-a478-e95a67261a3a"],
Cell[721802, 18244, 2286, 67, 96, "Output",ExpressionUUID->"d6e20933-8583-4c4a-9140-b801e42d933f"],
Cell[724091, 18313, 2259, 37, 96, "Output",ExpressionUUID->"87761302-c8c9-479d-aad9-8b1c76551ce7"],
Cell[726353, 18352, 2024, 37, 96, "Output",ExpressionUUID->"5db02ac4-ef1d-4c25-85dc-897ad9694c40"],
Cell[728380, 18391, 1504, 48, 58, "Output",ExpressionUUID->"37352599-e123-447a-84b9-e403ab9f7da7"],
Cell[729887, 18441, 2199, 36, 96, "Output",ExpressionUUID->"685cda18-742e-4e39-b3c2-5a3bc59c51c1"],
Cell[732089, 18479, 2019, 36, 96, "Output",ExpressionUUID->"0d53b47a-7772-4ead-8a55-e1a5c2416d6e"],
Cell[734111, 18517, 40892, 696, 1015, 17129, 306, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"f6c28b47-f1a2-40e0-9356-bf978d3fb38a"]
}, Open  ]],
Cell[775018, 19216, 244, 4, 30, "Text",ExpressionUUID->"2b2405b0-b76b-455c-ace5-d2b400e2b1e8"],
Cell[775265, 19222, 1727, 42, 127, "Input",ExpressionUUID->"0f67b816-47a9-45ca-af44-640b6aea6be5"],
Cell[776995, 19266, 168, 3, 30, "Text",ExpressionUUID->"40516ec4-3fa8-4bf9-abb3-bac7bff397b5"],
Cell[777166, 19271, 1260, 33, 98, "Input",ExpressionUUID->"bb064196-bf31-4a34-9fa6-b059f246b1ea"],
Cell[778429, 19306, 5018, 144, 306, "Input",ExpressionUUID->"c25cf050-38d1-448c-8e2b-b60c357105b7"]
}
]
*)


